Entire Four-Graviton EFT from the Duality Between Color and Kinematics

The Bern-Carrasco-Johansson (BCJ) double-copy construction reveals a fundamental structural connection between gauge and gravity theories. At its core, the BCJ double copy is directly due to a duality between the algebraic relations of a color root and those of a kinematic root. We generalize this principle beyond the conventional Lie algebra structure of tree-level Yang-Mills theory. By demanding color-kinematics duality for the complete basis of four-point color structures -- including those involving the symmetric $d^{abc}$ constants -- we define the universal double copy. We systematically classify the bases of all such parity-even generalized gauge-theory numerators and, independently, the space of all parity-even four-graviton higher-derivative operators. We demonstrate that our universal double-copy construction precisely spans the entire tower of parity-even four-graviton amplitudes in any dimension, except for the Lovelock $R^3$ contribution in $D >6$ which we can express in terms of a particularly simple universal triple-copy involving gauge theories coupled to scalars. Explicit machine-readable expressions for the complete basis of gauge-theory numerators and fundamental gravitational building blocks are provided in the ancillary files. This establishes that all possible four-point gravitational interactions can be factorized into products of gauge-theory building blocks governed by this universal notion of color-kinematics duality.

==> anc/gaugeData.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
<|"4v" -> 
  <|"ff" -> <|0 -> {}, 2 -> {dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]] - 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]])/2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]]}, 
     4 -> {dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[2], k[3]]^2, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]] + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
          dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]])/2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]] - 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]])/2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]] + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]])/2 - (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
          dot[ep[k[3]], k[4]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]])/2 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]])/2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        (dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]])/2 - (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]], 
       dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]] + (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
          dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
          dot[ep[k[3]], k[2]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
          dot[ep[k[3]], k[4]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]])/2 + (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]])/2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]}, 
     6 -> {(dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
          dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
          dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3 + 
        3*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 6*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 + 3*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[2], k[3]]^3, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + 4*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + 4*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + 
        4*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2 - 3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 3*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 
        4*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2 + 3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - 3*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        4*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + 4*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 4*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        4*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 + 4*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3 - 
        4*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + 3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 8*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 3*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 3*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 8*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 3*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        4*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 4*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 8*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2, -1/2*(dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
          dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]) - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]])/2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]}, 
     8 -> {-(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2) + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^4 - 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^4 - 
        3*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^4 - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 3*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 3*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - 3*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 3*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        6*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 - 3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 3*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + 3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 3*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + 3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        3*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 4*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[2], k[3]]^3 + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^3 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 + 
        2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 + 
        4*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^3 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[2], k[3]]^4 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[2], k[3]]^4}, 10 -> {}, 12 -> {}, 14 -> {}, 16 -> {}, 
     18 -> {}|>, "df" -> <|0 -> {}, 2 -> {}, 4 -> {}, 6 -> {}, 
     8 -> {3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - 3*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]]^3 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3}, 
     10 -> {dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^4 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^3 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^3 - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^3 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^3 + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^3 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^3 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^4 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^4 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^4 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^4}, 
     12 -> {(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4)/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4)/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4)/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^4)/2 + 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^5)/2 - (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^5)/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]])/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]])/2 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]])/4 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*dot[k[2], k[3]])/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*dot[k[2], k[3]])/2 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/4 - 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/2 + 
        (3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/4 - 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/2 - 
        (3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/4 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/4 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^4*dot[k[2], k[3]])/2 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/2 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/4 - 
        (3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/2 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/2 + 
        (3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 - 
        (3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/2 - 
        (3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 + 
        (3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/2 + 
        (3*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 - 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^3*dot[k[2], k[3]]^2)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (3*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 - 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 - 
        (3*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]^2*dot[k[2], k[3]]^3)/4 + 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]*dot[k[2], k[3]]^4)/4 + 
        (dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
          dot[k[1], k[2]]*dot[k[2], k[3]]^4)/4 - 
        (dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]*dot[k[2], k[3]]^4)/4 - 
        (dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
          dot[k[1], k[2]]*dot[k[2], k[3]]^4)/4}, 14 -> {}, 16 -> {}, 
     18 -> {}|>, "dd" -> <|0 -> {}, 2 -> {}, 
     4 -> {-(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
          dot[k[1], k[2]]) + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]]^2, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]] - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]] + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]] + 
        2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]], 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]] - 
        2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[2], k[3]]^2}, 
     6 -> {-(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
          dot[k[1], k[2]]^2) + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2, dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]], 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2, 
       -(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]) - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2, dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2, 
       -(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]) + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[2], k[3]]^3}, 
     8 -> {-(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
          dot[k[1], k[2]]^3) + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^4 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2, dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^4, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + 
        2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^4 - dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]], 
       -(dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2) - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2 - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + 
        2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - 2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2, 
       dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^4 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2, 
       dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2, 
       -(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2) + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2 + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3 - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3 - 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]*dot[k[2], k[3]]^3}, 
     10 -> {-(dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3) - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3 - 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^4 + 
        2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^4 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^4 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^4 + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^4 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 - 
        2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^4 + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^4 - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^5 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^4*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^4*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 - 2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2, 
       dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + 2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^4 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^4 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^4 - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^4 - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^4 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 + dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^4 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^5 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^4*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]]^2, 
       -(dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
          dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3) + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3 + 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^4 - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^4 - 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^4 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^4 - 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^4 - 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 - 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^4 - dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^4 - 
        2*dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^4 + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^5 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]] - 2*dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - 2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] + 
        dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*
         dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], k[2]]*dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        2*dot[ep[k[1]], ep[k[2]]]*dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] - dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[3]]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*dot[k[2], k[3]] - 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]] - 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[2]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^3*
         dot[k[2], k[3]] + 2*dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^4*dot[k[2], k[3]] - dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^4*dot[k[2], k[3]] + 
        2*dot[ep[k[1]], k[2]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[2]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[3]]*dot[ep[k[3]], k[2]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[4]]]*dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*dot[ep[k[2]], ep[k[4]]]*
         dot[ep[k[3]], k[4]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], k[1]]*dot[ep[k[3]], k[4]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[4]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[1]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[1]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + dot[ep[k[1]], k[2]]*
         dot[ep[k[2]], ep[k[3]]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[1]]*
         dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 
        dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], k[3]]*dot[ep[k[4]], k[3]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[2]]]*
         dot[ep[k[3]], k[4]]*dot[ep[k[4]], k[3]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^2 - dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*
         dot[k[1], k[2]]^3*dot[k[2], k[3]]^2 + 2*dot[ep[k[1]], ep[k[3]]]*
         dot[ep[k[2]], ep[k[4]]]*dot[k[1], k[2]]^3*dot[k[2], k[3]]^2 - 
        dot[ep[k[1]], ep[k[4]]]*dot[ep[k[2]], ep[k[3]]]*dot[k[1], k[2]]^2*
         dot[k[2], k[3]]^3 + dot[ep[k[1]], ep[k[3]]]*dot[ep[k[2]], ep[k[4]]]*
         dot[k[1], k[2]]^2*dot[k[2], k[3]]^3}, 12 -> {}, 14 -> {}, 16 -> {}, 
     18 -> {}|>|>, "2v2s" -> 
  <|"d4" -> 4*dot[k[1], k[2]]*dot[k[1], k[3]]*
     (2*dot[ep[k[1]], k[4]]*dot[ep[k[4]], k[1]] - 2*dot[ep[k[1]], ep[k[4]]]*
       dot[k[1], k[4]])|>, 
 "3v1s" -> <|"d4" -> 8*(dot[k[1], k[2]] - dot[k[1], k[3]])*
     (dot[k[1], k[2]] - dot[k[2], k[3]])*(-dot[k[1], k[3]] + dot[k[2], k[3]])*
     FFF[{k[1], k[2], k[3]}]|>|>


==> anc/guideToAncFiles.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    196283,       5172]
NotebookOptionsPosition[    179045,       4887]
NotebookOutlinePosition[    179473,       4904]
CellTagsIndexPosition[    179430,       4901]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.976145429991007*^9, 3.97614545292957*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"3eddb3ed-0d8c-4d9d-ae78-dd37b1eeb2e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gaugeData", "=", 
   RowBox[{"Get", "[", "\"\<gaugeData.wl\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975407048187707*^9, 3.97540706887708*^9}, 
   3.97542546097435*^9},
 CellLabel->
  "In[390]:=",ExpressionUUID->"3378da15-1920-443d-89b7-07f3efaf4488"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gravityData", "=", 
   RowBox[{"Get", "[", "\"\<gravityData.wl\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975425226168886*^9, 3.975425230308838*^9}, 
   3.975425462741754*^9, 3.975506845455873*^9, 3.9755077934250917`*^9},
 CellLabel->
  "In[391]:=",ExpressionUUID->"30eebe9a-2214-44e2-abef-e764f7db623e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "gaugeData", "]"}]], "Input",
 CellChangeTimes->{{3.9754070706749287`*^9, 3.9754070776845503`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"9cdc7e37-2924-488c-ad63-ab07736cb185"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"4v\"\>", ",", "\<\"2v2s\"\>", ",", "\<\"3v1s\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9754070780380917`*^9, 3.9754252359350986`*^9, 
  3.97542546548237*^9, 3.975452695066412*^9, 3.9754550919476833`*^9, 
  3.975506849546187*^9, 3.976031105845953*^9, 3.976110136098358*^9, 
  3.976110166961905*^9, 3.976145378675955*^9, 3.976145459366557*^9, 
  3.9767123491643677`*^9, 3.976713250371353*^9, 3.976815797829504*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"05ddfe5e-f113-483f-8e74-54f15305722f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some helper code", "Section",
 CellChangeTimes->{{3.975416512627387*^9, 
  3.975416514389655*^9}},ExpressionUUID->"ff50ef52-f972-45ca-9311-\
0fb3f590d875"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "dot", "]"}], " ", "=", " ", 
   RowBox[{"{", "Orderless", "}"}]}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", "a_", ")"}]}], ",", " ", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"-", 
    RowBox[{"dot", "[", 
     RowBox[{"a", ",", " ", "b"}], "]"}]}]}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"a_", ",", " ", 
     RowBox[{
      RowBox[{"(", "b_", ")"}], " ", "+", " ", 
      RowBox[{"(", "c_", ")"}]}]}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"a", ",", " ", "b"}], "]"}], " ", "+", " ", 
    RowBox[{"dot", "[", 
     RowBox[{"a", ",", " ", "c"}], "]"}]}]}], "\n", " "}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"c_", ",", " ", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "a_", ")"}], "?", "NumberQ"}]}]}], "]"}], " ", ":=", " ", 
  RowBox[{"a", "*", 
   RowBox[{"dot", "[", 
    RowBox[{"b", ",", " ", "c"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9754164887148943`*^9, 3.975416500572565*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"b64947ae-3a29-4f46-9a55-778a54dc8fc6"],

Cell[BoxData[
 RowBox[{"{", "Orderless", "}"}]], "Output",
 CellChangeTimes->{3.975452695075252*^9, 3.9754550919618883`*^9, 
  3.97603110585478*^9, 3.976110136111998*^9, 3.97611016696684*^9, 
  3.97614537867942*^9, 3.976145459370421*^9, 3.976712353562063*^9, 
  3.976713250391007*^9, 3.976815797838642*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"8b9404aa-55b1-49f6-80ad-969a5474c175"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"extractType", "[", 
   RowBox[{"data_", ",", " ", "head_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Union", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{"data", ",", " ", 
     RowBox[{"head", "[", "___", "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "Infinity"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9754164948509207`*^9, 3.9754164981122513`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"8f69d6ec-a4f3-4e97-bb64-c227b9338c47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dotCoefEqs", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CoefficientArrays", "[", 
       RowBox[{"expr", ",", 
        RowBox[{"expr", "~", "extractType", "~", "dot"}]}], "]"}], "//", 
      "Last"}], "//", "ArrayRules"}], "//", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "==", "0"}], "&"}], "/@", 
       RowBox[{"Last", "/@", "#"}]}], ")"}], "&"}]}], "//", 
   "Union"}]}]], "Input",
 CellChangeTimes->{{3.976712121500477*^9, 3.976712164439794*^9}, 
   3.976712679038104*^9},
 CellLabel->
  "In[398]:=",ExpressionUUID->"b8c97cf8-0edf-431c-9bfa-e69912fc21cc"],

Cell["\<\
polRules[multiplicity_] := {Table[dot[k[a], ep[k[a]]] -> 0, {a, \
Range[multiplicity]}], Table[  dot[myE, Total[k /@ Range[multiplicity]]] == 0 \
, {myE, ep /@ k /@ Range[multiplicity]}] /. dot[k[a_], ep[k[a_]]] :> 0 // \
Union // Reverse // Reduce // ToRules} // Flatten\
\>", "Text",
 CellChangeTimes->{{3.943478249141144*^9, 3.943478434926692*^9}, {
   3.94348064713131*^9, 3.94348068070989*^9}, {3.943488034887248*^9, 
   3.9434880652486277`*^9}, {3.9754120013878603`*^9, 3.9754120077327642`*^9}, 
   3.976817874693368*^9},
 CellLabel->
  "In[399]:=",ExpressionUUID->"1b50e472-7a3e-44c6-98ee-099954a1ec5f"],

Cell["\<\
getMomRules[myTrees__] := Module[{myLegs = myTrees /. Atree :> List /. -a_ :> \
a // Flatten // Union, myEqns},
  myEqns = (myTrees /. Atree[a__] :> Table[dot[myLeg, Total@a] == 0, {myLeg, \
myLegs}])~Join ~ (dot[#, #] == 0 & /@ myLegs) // Flatten;
  Reduce[myEqns] // ToRules]\
\>", "Text",
 CellChangeTimes->{{3.943480020168186*^9, 3.943480169018544*^9}, {
   3.943480207461659*^9, 3.943480245872093*^9}, {3.9434850706821632`*^9, 
   3.943485140459749*^9}, {3.943485211236681*^9, 3.943485228323143*^9}, {
   3.943485341727919*^9, 3.943485350079258*^9}, {3.943485451184363*^9, 
   3.943485451987228*^9}, 3.976817874694528*^9},
 CellLabel->
  "In[400]:=",ExpressionUUID->"e2755185-a67e-48b6-949d-0e2e70022196"]
}, Closed]],

Cell[CellGroupData[{

Cell["Momentum and Pol Basis Rules", "Section",
 CellChangeTimes->{{3.97541652031842*^9, 
  3.975416527458473*^9}},ExpressionUUID->"3ab39f86-7db1-42d8-ac05-\
18cf917b34ec"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{"myMomRules", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "4", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], ",", 
                RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "-", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "3", "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"k", "[", "2", "]"}], ",", 
                RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "-", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "3", "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", "0"}]}], 
          "}"}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "Rows" -> {{1.}}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  Definition[$CellContext`myMomRules],
  Editable->False]], "Input",
 CellChangeTimes->{3.9768178648462067`*^9},
 CellLabel->
  "Out[568]=",ExpressionUUID->"00cdf27e-eec8-407a-a7bd-4f4caac1c507"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{"myPolRules", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "2", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "3", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "4", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}], "\[Rule]", "0"}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "4", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"ep", "[", 
                 RowBox[{"k", "[", "4", "]"}], "]"}], ",", 
                RowBox[{"k", "[", "2", "]"}]}], "]"}]}], "-", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"ep", "[", 
                RowBox[{"k", "[", "4", "]"}], "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "3", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"ep", "[", 
                 RowBox[{"k", "[", "3", "]"}], "]"}], ",", 
                RowBox[{"k", "[", "2", "]"}]}], "]"}]}], "-", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"ep", "[", 
                RowBox[{"k", "[", "3", "]"}], "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "2", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"ep", "[", 
                 RowBox[{"k", "[", "2", "]"}], "]"}], ",", 
                RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "-", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"ep", "[", 
                RowBox[{"k", "[", "2", "]"}], "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"ep", "[", 
               RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"ep", "[", 
                 RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
                RowBox[{"k", "[", "3", "]"}]}], "]"}]}], "-", 
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"ep", "[", 
                RowBox[{"k", "[", "1", "]"}], "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}]}], "}"}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "Rows" -> {{1.}}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  Definition[$CellContext`myPolRules],
  Editable->False]], "Input",
 CellChangeTimes->{3.976817851889103*^9},
 CellLabel->
  "Out[567]=",ExpressionUUID->"672e3079-52af-4bbd-b9ce-f61f3c4f7bf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisRules", "=", 
   RowBox[{"Dispatch", "@", 
    RowBox[{"(", 
     RowBox[{"myMomRules", "~", "Join", "~", "myPolRules"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.975412760491967*^9, 3.975412765184057*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"5ff6ed59-f72a-4871-a976-d517a2be9753"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check Numerator Relations", "Section",
 CellChangeTimes->{{3.975416532467431*^9, 
  3.9754165372525883`*^9}},ExpressionUUID->"398854cc-a63a-465a-a3bf-\
16a3b4b285a5"],

Cell[CellGroupData[{

Cell["Setting up relations", "Subsection",
 CellChangeTimes->{{3.975416436685396*^9, 
  3.9754164413985863`*^9}},ExpressionUUID->"5bc0ac1d-63b9-4584-ae12-\
3084aa213f08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkFFDressing", "[", 
   RowBox[{"nsCand_", ",", "basisRules_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ns", "=", "nsCand"}], ",", 
      RowBox[{"nu", "=", 
       RowBox[{"nsCand", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "4", "]"}], "->", 
           RowBox[{"k", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "->", 
           RowBox[{"k", "[", "4", "]"}]}]}], "}"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"nt", "=", 
       RowBox[{"nsCand", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "4", "]"}], "->", 
           RowBox[{"k", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], "->", 
           RowBox[{"k", "[", "4", "]"}]}]}], "}"}]}]}], ",", 
      "notTrivialCheck", ",", "jacCheck", ",", "antiSymmCheck", ",", 
      "isomorphicCheck"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"notTrivialCheck", "=", 
      RowBox[{"(", 
       RowBox[{"0", "=!=", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"ns", "//.", "basisRules"}], "//", "Expand"}], ")"}]}], 
       ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "notTrivialCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"\"\<Trivial Numerator!\>\"", ",", "nsCand"}], "]"}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"jacCheck", "=", 
      RowBox[{"(", 
       RowBox[{"0", "===", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ns", "-", "nt", "-", "nu"}], "//.", "basisRules"}], "//", 
          "Expand"}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "jacCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"\"\<Bad Jacobi!\>\"", ",", "nsCand"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"antiSymmCheck", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", "===", " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", " ", "+", " ", 
             RowBox[{"(", 
              RowBox[{"ns", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "1", "]"}], "->", 
                  RowBox[{"k", "[", "2", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"k", "[", "2", "]"}], "->", 
                  RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], ")"}]}], "//.", 
            "basisRules"}], "//", "Expand"}], ")"}]}], ")"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"0", "===", " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", " ", "+", " ", 
             RowBox[{"(", 
              RowBox[{"ns", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "3", "]"}], "->", 
                  RowBox[{"k", "[", "4", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"k", "[", "4", "]"}], "->", 
                  RowBox[{"k", "[", "3", "]"}]}]}], "}"}]}], ")"}]}], "//.", 
            "basisRules"}], "//", "Expand"}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "antiSymmCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Not antisymmetric!\>\"", ",", "nsCand"}], "}"}], 
        "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"isomorphicCheck", "=", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{"0", " ", "===", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ns", " ", "-", " ", 
            RowBox[{"(", " ", 
             RowBox[{"ns", " ", "/.", " ", 
              RowBox[{"Thread", "[", 
               RowBox[{"Rule", "[", 
                RowBox[{
                 RowBox[{"k", "/@", 
                  RowBox[{"Range", "[", "4", "]"}]}], ",", " ", 
                 RowBox[{"k", "/@", 
                  RowBox[{"{", 
                   RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}]}], 
                "]"}], "]"}]}], ")"}]}], "//.", "basisRules"}], "//", 
          "Expand"}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "isomorphicCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Not isomorphic!\>\"", ",", "nsCand"}], "}"}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.975411676625453*^9, 3.975412114360573*^9}, {
  3.975412195205517*^9, 3.975412299572605*^9}, {3.9768180104185743`*^9, 
  3.976818025339037*^9}, {3.976818087936555*^9, 3.976818106420332*^9}, {
  3.9768181643989067`*^9, 3.976818171359148*^9}},
 CellLabel->
  "In[586]:=",ExpressionUUID->"c555cc30-19c4-4ccb-ac5b-aa528debb8ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkDFDressing", "[", 
   RowBox[{"nsCand_", ",", "basisRules_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ns", "=", "nsCand"}], ",", 
      RowBox[{"nu", "=", 
       RowBox[{"nsCand", " ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "4", "]"}], "->", 
           RowBox[{"k", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "->", 
           RowBox[{"k", "[", "4", "]"}]}]}], "}"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"nt", "=", 
       RowBox[{"nsCand", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", "4", "]"}], "->", 
           RowBox[{"k", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], "->", 
           RowBox[{"k", "[", "4", "]"}]}]}], "}"}]}]}], ",", 
      "notTrivialCheck", ",", "jacCheck", ",", "antiSymmCheck", ",", 
      "isomorphicCheck"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"notTrivialCheck", "=", 
      RowBox[{"(", 
       RowBox[{"0", "=!=", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"ns", "//.", "basisRules"}], "//", "Expand"}], ")"}]}], 
       ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "notTrivialCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"\"\<Trivial Numerator!\>\"", ",", "nsCand"}], "]"}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"jacCheck", "=", 
      RowBox[{"(", 
       RowBox[{"0", "===", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ns", "+", "nt", "+", "nu"}], "//.", "basisRules"}], "//", 
          "Expand"}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "jacCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"\"\<Bad Jacobi!\>\"", ",", "nsCand"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"antiSymmCheck", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", "===", " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", " ", "-", " ", 
             RowBox[{"(", 
              RowBox[{"ns", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "1", "]"}], "->", 
                  RowBox[{"k", "[", "2", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"k", "[", "2", "]"}], "->", 
                  RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], ")"}]}], "//.", 
            "basisRules"}], "//", "Expand"}], ")"}]}], ")"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"0", "===", " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", " ", "+", " ", 
             RowBox[{"(", 
              RowBox[{"ns", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "4", "]"}], "->", 
                  RowBox[{"k", "[", "3", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"k", "[", "3", "]"}], "->", 
                  RowBox[{"k", "[", "4", "]"}]}]}], "}"}]}], ")"}]}], "//.", 
            "basisRules"}], "//", "Expand"}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "antiSymmCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Not antisymmetric!\>\"", ",", "nsCand"}], "}"}], 
        "]"}]}], "]"}], ";", "\[IndentingNewLine]", "True"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.975411676625453*^9, 3.975412114360573*^9}, {
  3.975412195205517*^9, 3.975412299572605*^9}, {3.975414751330971*^9, 
  3.975414751721262*^9}, {3.975415670414947*^9, 3.975415682164714*^9}, {
  3.9754158574607983`*^9, 3.975415908174386*^9}, {3.9754159685342493`*^9, 
  3.975415970960166*^9}, {3.976818203494658*^9, 3.976818206621911*^9}},
 CellLabel->
  "In[587]:=",ExpressionUUID->"3459428b-eea1-465e-a4d9-147e2e6cd404"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkDDDressing", "[", 
   RowBox[{"nsCand_", ",", "basisRules_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ns", "=", "nsCand"}], ",", "notTrivialCheck", ",", "symmCheck",
       ",", "isomorphicCheck"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"notTrivialCheck", "=", 
      RowBox[{"(", 
       RowBox[{"0", "=!=", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"ns", "//.", "basisRules"}], "//", "Expand"}], ")"}]}], 
       ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "notTrivialCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"\"\<Trivial Numerator!\>\"", ",", "nsCand"}], "]"}]}], "]"}],
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"symmCheck", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0", "===", " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", " ", "-", " ", 
             RowBox[{"(", 
              RowBox[{"ns", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "1", "]"}], "->", 
                  RowBox[{"k", "[", "2", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"k", "[", "2", "]"}], "->", 
                  RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], ")"}]}], "//.", 
            "basisRules"}], "//", "Expand"}], ")"}]}], ")"}], "&&", 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"0", "===", " ", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ns", " ", "-", " ", 
             RowBox[{"(", 
              RowBox[{"ns", "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "3", "]"}], "->", 
                  RowBox[{"k", "[", "4", "]"}]}], ",", 
                 RowBox[{
                  RowBox[{"k", "[", "4", "]"}], "->", 
                  RowBox[{"k", "[", "3", "]"}]}]}], "}"}]}], ")"}]}], "//.", 
            "basisRules"}], "//", "Expand"}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "symmCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Not symmetric!\>\"", ",", "nsCand"}], "}"}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"isomorphicCheck", "=", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{"0", " ", "===", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"ns", " ", "-", " ", 
            RowBox[{"(", " ", 
             RowBox[{"ns", " ", "/.", " ", 
              RowBox[{"Thread", "[", 
               RowBox[{"Rule", "[", 
                RowBox[{
                 RowBox[{"k", "/@", 
                  RowBox[{"Range", "[", "4", "]"}]}], ",", " ", 
                 RowBox[{"k", "/@", 
                  RowBox[{"{", 
                   RowBox[{"3", ",", "4", ",", "1", ",", "2"}], "}"}]}]}], 
                "]"}], "]"}]}], ")"}]}], "//.", "basisRules"}], "//", 
          "Expand"}], ")"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", "isomorphicCheck"}], ",", 
       RowBox[{"Throw", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<Not isomorphic!\>\"", ",", "nsCand"}], "}"}], "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.975411676625453*^9, 3.975412114360573*^9}, {
  3.975412195205517*^9, 3.975412299572605*^9}, {3.97541619876853*^9, 
  3.975416243876986*^9}},
 CellLabel->
  "In[571]:=",ExpressionUUID->"674cb437-0c5e-490a-a6fe-05506e2dc92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"checkDressing", "[", "\"\<ff\>\"", "]"}], "[", "a_", "]"}], ":=", 
  
  RowBox[{"checkFFDressing", "[", 
   RowBox[{"a", ",", "basisRules"}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.975412780477886*^9, 3.975412801265436*^9}},
 CellLabel->
  "In[580]:=",ExpressionUUID->"dcc64b7c-a250-4940-b60e-7fdfa71676df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"checkDressing", "[", "\"\<df\>\"", "]"}], "[", "a_", "]"}], ":=", 
  
  RowBox[{"checkDFDressing", "[", 
   RowBox[{"a", ",", "basisRules"}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.975415692912269*^9, 3.9754156971811028`*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"df0bb5a7-8fb7-4042-bb8c-66883ca31b35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"checkDressing", "[", "\"\<dd\>\"", "]"}], "[", "a_", "]"}], ":=", 
  
  RowBox[{"checkDDDressing", "[", 
   RowBox[{"a", ",", "basisRules"}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.975416254220333*^9, 3.97541625735743*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"265cfdab-4726-49ee-9d5f-5e8ea97e60c9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Verifying numerator relations", "Subsection",
 CellChangeTimes->{{3.9754164300522547`*^9, 3.975416432437606*^9}, {
  3.975416630830792*^9, 
  3.975416631775318*^9}},ExpressionUUID->"faa7b126-48d3-4301-9995-\
096788f74c39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"type", "=", "\"\<ff\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", " ", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], "[",
          "#", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"And", "@@", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"expr", "=", 
            RowBox[{"Catch", "@", 
             RowBox[{
              RowBox[{"checkDressing", "[", "type", "]"}], "[", "myDressing", 
              "]"}]}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"myDressing", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", 
               "]"}], "[", "#", "]"}]}], " ", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TrueQ", "[", "expr", "]"}]}]}], " ", "}"}], "&"}], "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{
        RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
          "[", "#", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<Mass Dimension\>\"", ",", " ", 
        RowBox[{"\"\<# of \>\"", "~~", "type", "~~", "\"\< dressings\>\""}], ",",
         " ", "\"\<Valid dressings\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.975412460097039*^9, 3.975412619057068*^9}, {
   3.975412702086515*^9, 3.975412773574977*^9}, {3.975412808684268*^9, 
   3.97541281689848*^9}, {3.975412858202662*^9, 3.9754128762680063`*^9}, 
   3.9767119899212923`*^9},
 CellLabel->
  "In[588]:=",ExpressionUUID->"9305bb92-7a15-4865-ab2a-5e74456b6bd0"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Mass Dimension\"\>",
       HoldForm], 
      TagBox["\<\"# of ff dressings\"\>",
       HoldForm], 
      TagBox["\<\"Valid dressings\"\>",
       HoldForm]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "2", "1", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "4", "3", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "6", "3", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "8", "1", "True"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{}, {
      "Mass Dimension", "# of ff dressings", "Valid dressings"}}]]]], "Output",\

 CellChangeTimes->{{3.975412538901585*^9, 3.975412583421955*^9}, {
   3.975412749037261*^9, 3.975412774389167*^9}, 3.975412817582862*^9, 
   3.975412877824423*^9, 3.975425252416028*^9, 3.975452695211123*^9, 
   3.975455092112591*^9, 3.976031106005188*^9, 3.9761101362791643`*^9, 
   3.976110167215824*^9, 3.976145378826709*^9, 3.9761454595811043`*^9, 
   3.976713250603207*^9, 3.976815797979258*^9, {3.976818072141966*^9, 
   3.976818109679759*^9}, 3.976818212624814*^9},
 CellLabel->
  "Out[589]//TableForm=",ExpressionUUID->"c2aa03e8-e725-4bc4-ab4c-\
4def639c3833"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"type", "=", "\"\<df\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", " ", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], "[",
          "#", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"And", "@@", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"expr", "=", 
            RowBox[{"Catch", "@", 
             RowBox[{
              RowBox[{"checkDressing", "[", "type", "]"}], "[", "myDressing", 
              "]"}]}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"myDressing", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", 
               "]"}], "[", "#", "]"}]}], " ", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TrueQ", "[", "expr", "]"}]}]}], " ", "}"}], "&"}], "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{
        RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
          "[", "#", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<Mass Dimension\>\"", ",", " ", 
        RowBox[{"\"\<# of \>\"", "~~", "type", "~~", "\"\< dressings\>\""}], ",",
         " ", "\"\<Valid dressings\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.975415995454788*^9, 3.975415995553213*^9}, 
   3.9767119928693533`*^9},
 CellLabel->
  "In[590]:=",ExpressionUUID->"af311cd7-bd82-492b-822f-dfe36244fd90"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Mass Dimension\"\>",
       HoldForm], 
      TagBox["\<\"# of df dressings\"\>",
       HoldForm], 
      TagBox["\<\"Valid dressings\"\>",
       HoldForm]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "8", "1", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "10", "1", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "12", "1", "True"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{}, {
      "Mass Dimension", "# of df dressings", "Valid dressings"}}]]]], "Output",\

 CellChangeTimes->{3.9754159964439297`*^9, 3.975425252490178*^9, 
  3.975452695287127*^9, 3.975455092190192*^9, 3.9760311060817327`*^9, 
  3.976110136356221*^9, 3.9761101672987833`*^9, 3.9761453788445797`*^9, 
  3.976145459690456*^9, 3.976713250693233*^9, 3.976815798053446*^9, 
  3.976818214518211*^9},
 CellLabel->
  "Out[591]//TableForm=",ExpressionUUID->"6722468c-1d6a-4eda-b90a-\
70bc7a769be5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"type", "=", "\"\<dd\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", " ", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], "[",
          "#", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"And", "@@", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"expr", "=", 
            RowBox[{"Catch", "@", 
             RowBox[{
              RowBox[{"checkDressing", "[", "type", "]"}], "[", "myDressing", 
              "]"}]}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"myDressing", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", 
               "]"}], "[", "#", "]"}]}], " ", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TrueQ", "[", "expr", "]"}]}]}], " ", "}"}], "&"}], "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{
        RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
          "[", "#", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<Mass Dimension\>\"", ",", " ", 
        RowBox[{"\"\<# of \>\"", "~~", "type", "~~", "\"\< dressings\>\""}], ",",
         " ", "\"\<Valid dressings\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.975415995454788*^9, 3.975415995553213*^9}, {
   3.975416406320683*^9, 3.97541640644189*^9}, 3.976711994433284*^9},
 CellLabel->
  "In[592]:=",ExpressionUUID->"1fa1a337-5458-4a8a-93df-616fe43db40a"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Mass Dimension\"\>",
       HoldForm], 
      TagBox["\<\"# of dd dressings\"\>",
       HoldForm], 
      TagBox["\<\"Valid dressings\"\>",
       HoldForm]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "4", "4", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "6", "7", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "8", "7", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "10", "3", "True"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{}, {
      "Mass Dimension", "# of dd dressings", "Valid dressings"}}]]]], "Output",\

 CellChangeTimes->{3.9754164070653887`*^9, 3.975425252623918*^9, 
  3.9754526954229603`*^9, 3.975455092328878*^9, 3.976031106237851*^9, 
  3.976110136507365*^9, 3.976110167448071*^9, 3.976145378873397*^9, 
  3.976145459886828*^9, 3.976713250856778*^9, 3.976815798185485*^9, 
  3.976818216535679*^9},
 CellLabel->
  "Out[593]//TableForm=",ExpressionUUID->"852ecc78-7fd9-466a-9ecc-\
a11c00fc22c3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Spanning games ",
 Cell[BoxData[
  FormBox[
   RowBox[{"ff", "\[Rule]", 
    RowBox[{
     SuperscriptBox["d", "abcd"], "\[Subset]", "dd"}]}], TraditionalForm]],
  ExpressionUUID->"cb562e48-c04a-4a8a-b4f0-a7ac3bbd4022"]
}], "Subsection",
 CellChangeTimes->{{3.9754164300522547`*^9, 3.975416432437606*^9}, {
  3.975416630830792*^9, 3.975416655654242*^9}, {3.9754181233627768`*^9, 
  3.975418126309846*^9}},ExpressionUUID->"01f56523-f29e-47fd-aa89-\
5d197787d77f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nffToDabcd", "[", "nsCand_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ns", "=", "nsCand"}], ",", 
      RowBox[{"nt", "=", 
       RowBox[{"nsCand", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Rule", "[", 
          RowBox[{
           RowBox[{"k", "/@", 
            RowBox[{"Range", "[", "4", "]"}]}], ",", 
           RowBox[{"k", "/@", 
            RowBox[{"{", 
             RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], 
         "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"nu", "=", 
       RowBox[{"nsCand", "/.", " ", 
        RowBox[{"Thread", "[", 
         RowBox[{"Rule", "[", 
          RowBox[{
           RowBox[{"k", "/@", 
            RowBox[{"Range", "[", "4", "]"}]}], ",", 
           RowBox[{"k", "/@", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "4", ",", "2"}], "}"}]}]}], "]"}], 
         "]"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", "ns"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", "nt"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9754166994373827`*^9, 3.975416747165531*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"06eef490-4af1-435d-8288-4615cbfe0034"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"type", "=", "\"\<ff\>\""}], ";", 
  RowBox[{
  "Print", "[", "\"\<Checking that d^{abcd} from ff passes dd checks\>\"", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", " ", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], "[",
          "#", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"And", "@@", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"expr", "=", 
            RowBox[{"Catch", "@", 
             RowBox[{
              RowBox[{"checkDressing", "[", "\"\<dd\>\"", "]"}], "[", 
              "myDressing", "]"}]}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"myDressing", ",", 
             RowBox[{"nffToDabcd", "/@", 
              RowBox[{
               RowBox[{
                RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", 
                "]"}], "[", "#", "]"}]}]}], " ", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"TrueQ", "[", "expr", "]"}]}]}], " ", "}"}], "&"}], "/@", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"Keys", "[", 
       RowBox[{
        RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
       "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "type", "]"}], 
          "[", "#", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<Mass Dimension\>\"", ",", " ", 
        RowBox[{"\"\<# of \>\"", "~~", "type", "~~", "\"\< dressings\>\""}], ",",
         " ", "\"\<Valid dressings\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.975418390211227*^9, 3.975418466569336*^9}, 
   3.976711995165319*^9},
 CellLabel->
  "In[417]:=",ExpressionUUID->"ab10451d-22ad-4d10-9c6b-64d6d11369f5"],

Cell[BoxData["\<\"Checking that d^{abcd} from ff passes dd checks\"\>"], \
"Print",
 CellChangeTimes->{3.9754184668563557`*^9, 3.975425252637734*^9, 
  3.975452695431719*^9, 3.975455092341186*^9, 3.976031106249021*^9, 
  3.9761101365222387`*^9, 3.976110167466401*^9, 3.976145378887787*^9, 
  3.9761454599300222`*^9, 3.9767132508992023`*^9, 3.976815798195923*^9},
 CellLabel->
  "During evaluation of \
In[417]:=",ExpressionUUID->"e252521e-0d8a-4d8a-8a20-3b2daa732151"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"Mass Dimension\"\>",
       HoldForm], 
      TagBox["\<\"# of ff dressings\"\>",
       HoldForm], 
      TagBox["\<\"Valid dressings\"\>",
       HoldForm]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "2", "1", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "4", "3", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "6", "3", "True"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "8", "1", "True"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{}, {
      "Mass Dimension", "# of ff dressings", "Valid dressings"}}]]]], "Output",\

 CellChangeTimes->{3.9754184363135223`*^9, 3.9754184670057163`*^9, 
  3.975425252770317*^9, 3.975452695572217*^9, 3.975455092476905*^9, 
  3.9760311063856*^9, 3.976110136653987*^9, 3.9761101676077623`*^9, 
  3.976145378906447*^9, 3.976145460139291*^9, 3.9767132510624743`*^9, 
  3.9768157983270903`*^9},
 CellLabel->
  "Out[418]//TableForm=",ExpressionUUID->"21d26a1b-ae42-4c33-91de-\
cb8021b4d7fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["check casting of ff to dabcd", "Subsubsection",
 CellChangeTimes->{{3.975417543690876*^9, 3.975417561017592*^9}, {
  3.9754176247862*^9, 3.97541762534584*^9}, {3.975418116878853*^9, 
  3.975418119842626*^9}, {3.9754183601613398`*^9, 
  3.975418361703071*^9}},ExpressionUUID->"ff3b15c0-02cd-41ac-b3d4-\
101e650ab62c"],

Cell[TextData[{
 "We claim in the paper that all the d^{abcd} dressings are covered by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "dd"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f6100e24-b5e1-4561-9a29-c756858cb72d"],
 " dressings.  Let\[CloseCurlyQuote]s see that by casting the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "ff"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f2ac2b19-d759-4115-a87c-0f1776ad9958"],
 " dressings to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["d", "abcd"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0d408ae4-89a8-49c2-8c9c-d8c512a45a20"],
 " dressings, and see if they\[CloseCurlyQuote]re spanned by the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "dd"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d468c64-46b9-4583-a32a-0d619189cd07"],
 " dressings.  \[LineSeparator]\[LineSeparator]To case to d^4 we use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["n", 
     SubscriptBox["d", "4"]], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["n", "ff"], ")"}], "s"], " ", "t"}], " ", "+", 
     RowBox[{
      SubscriptBox[
       RowBox[{"(", 
        SuperscriptBox["n", "ff"], ")"}], "t"], " ", "s"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b0c61ac2-ecc5-4016-958a-6c1bea046c9e"],
 " .  That\[CloseCurlyQuote]s the nffToDabcd[ns] code.  We now solve how to \
span that from the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "dd"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6d18a11-beee-43ac-ad4f-44866dc5402a"],
 " numerators \[Times] permutation invariants."
}], "Text",
 CellChangeTimes->{{3.9768182798071213`*^9, 3.976818441497871*^9}, {
  3.9768189430737467`*^9, 
  3.976818964386688*^9}},ExpressionUUID->"71b03f2d-5cef-48be-a458-\
1eea3d03b21e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkDabcdSpanning", "[", 
   RowBox[{"nsCand_", ",", "basisRules_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ns", "=", "nsCand"}], ",", " ", "dABCD", ",", "correctOrder", ",",
       "guessDD", ",", "soln", ",", 
      RowBox[{"validKeys", "=", 
       RowBox[{"Keys", "@", 
        RowBox[{
         RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
         "]"}]}]}], ",", 
      RowBox[{"sig2", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"sig3", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"sig2Symb", "=", 
       RowBox[{"{", "}"}]}], ",", " ", 
      RowBox[{"sig3Symb", "=", 
       RowBox[{"{", "}"}]}], ",", "basis", ",", " ", "basisSymb", ",", 
      "rule"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dABCD", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"nffToDabcd", "[", "ns", "]"}], "//.", "basisRules"}], "//", 
       "Expand"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"correctOrder", "=", 
      RowBox[{"Exponent", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dABCD", "/.", 
            RowBox[{
             RowBox[{"k", "[", "a_", "]"}], ":>", 
             RowBox[{
              RowBox[{"RandomReal", "[", "]"}], "k"}]}]}], "/.", 
           RowBox[{"dot", ":>", "Times"}]}], "/.", 
          RowBox[{
           RowBox[{"ep", "[", "a_", "]"}], ":>", "1"}]}], "/.", 
         RowBox[{
          RowBox[{"k", "[", "a_", "]"}], ":>", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "k"}]}]}], ",", "k"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Intersection", "[", 
          RowBox[{"validKeys", ",", 
           RowBox[{"{", 
            RowBox[{"correctOrder", "-", "4"}], "}"}]}], "]"}], "]"}], ">", 
        "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sig2", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
            "]"}], "[", 
           RowBox[{"correctOrder", "-", "4"}], "]"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "2"}]}], ")"}]}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"sig2Symb", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Sigma]", "2"], " ", 
            RowBox[{"n", "[", 
             RowBox[{
              RowBox[{"correctOrder", "-", "4"}], ",", "#"}], "]"}]}], "&"}], 
          "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"",
               "]"}], "[", 
             RowBox[{"correctOrder", "-", "4"}], "]"}], " ", "]"}], 
           "]"}]}]}]}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Intersection", "[", 
          RowBox[{"validKeys", ",", 
           RowBox[{"{", 
            RowBox[{"correctOrder", "-", "6"}], "}"}]}], "]"}], "]"}], ">", 
        "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sig3", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
            "]"}], "[", 
           RowBox[{"correctOrder", "-", "6"}], "]"}], " ", "*", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "^", "3"}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "2", "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "3"}], "+", 
            RowBox[{
             RowBox[{"dot", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "3"}]}], ")"}]}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"sig3Symb", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[Sigma]", "3"], " ", 
            RowBox[{"n", "[", 
             RowBox[{
              RowBox[{"correctOrder", "-", "6"}], ",", "#"}], "]"}]}], "&"}], 
          "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"",
               "]"}], "[", 
             RowBox[{"correctOrder", "-", "6"}], "]"}], " ", "]"}], 
           "]"}]}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"basis", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"sig2", ",", "sig3", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
          "]"}], "[", "correctOrder", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"basisSymb", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"sig2Symb", ",", "sig3Symb", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", 
           RowBox[{"correctOrder", ",", "#"}], "]"}], "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"",
              "]"}], "[", "correctOrder", "]"}], "]"}], "]"}]}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"guessDD", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "#1"}], "&"}], ",", 
          "basis"}], "]"}], "//.", "basisRules"}], "//", "Total"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rule", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dABCD", " ", "-", " ", "guessDD"}], " ", "//", " ", 
         "dotCoefEqs"}], "//", "Reduce"}], "//", "ToRules"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "#1"}], "&"}], ",", 
          "basisSymb"}], "]"}], "]"}], "/.", "rule"}], " ", "/.", 
      RowBox[{
       RowBox[{"n", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["n", "a"], ")"}], "b"]}]}]}]}], "  ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.975417648843972*^9, 3.975417736102792*^9}, {
  3.975417878230134*^9, 3.975418026463504*^9}, {3.97541807407285*^9, 
  3.975418098456348*^9}, {3.975418514393201*^9, 3.975418640113538*^9}, {
  3.9754188023602047`*^9, 3.975418865877639*^9}, {3.975418920072752*^9, 
  3.97541895184391*^9}, {3.975419026569653*^9, 3.975419029292021*^9}, {
  3.9754190928830967`*^9, 3.975419142843129*^9}, {3.97541927459511*^9, 
  3.975419283988378*^9}, {3.976712907972427*^9, 3.976712909374836*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"aef7c0b6-0570-44b4-9aa9-0ae5eb3e320f"],

Cell["For example there\[CloseCurlyQuote]s one MD 2 ff numerator.", "Text",
 CellChangeTimes->{{3.97681844673347*^9, 
  3.976818485796067*^9}},ExpressionUUID->"f3be23aa-95d8-4772-9568-\
704dd3de66e3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], "[",
    "2", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.976818478491143*^9, 3.976818489572133*^9}, {
  3.9768187377367573`*^9, 3.976818745093014*^9}, {3.976818816349543*^9, 
  3.976818816871356*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"415b6a1a-6421-4d41-aaeb-ba2224d57ec9"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.976818461159519*^9, 3.976818489753439*^9}, 
   3.976818745293974*^9, 3.976818817371065*^9},
 CellLabel->
  "Out[608]=",ExpressionUUID->"444b9a02-ec81-4535-bebd-cc7a34973f64"]
}, Open  ]],

Cell["There\[CloseCurlyQuote]s four gauge MD4 dd numerators", "Text",
 CellChangeTimes->{{3.976818510109886*^9, 3.976818515210589*^9}, {
  3.9768186253287573`*^9, 
  3.9768186269798393`*^9}},ExpressionUUID->"e40cf845-94ff-4d5e-b4db-\
053ac2e5bdb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", "]"}], "[",
    "4", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.976818502460033*^9, 3.976818524133253*^9}, {
  3.9768186105111027`*^9, 3.976818616675373*^9}, {3.9768187249349527`*^9, 
  3.976818729416278*^9}, {3.976818823370013*^9, 
  3.976818826516765*^9}},ExpressionUUID->"612447aa-f861-4254-8555-\
9eee541beca6"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.976818529540948*^9, 3.9768186172482986`*^9, 
  3.9768187296265583`*^9},
 CellLabel->
  "Out[605]=",ExpressionUUID->"a6ac698f-f99d-4166-aae6-e690aa0c5e1a"]
}, Open  ]],

Cell["Can they span the MD 2 ff -> d^{abcd} ?", "Text",
 CellChangeTimes->{{3.97681854141646*^9, 3.976818548495842*^9}, {
  3.976818631033475*^9, 3.9768186325919237`*^9}, {3.9768188281541147`*^9, 
  3.9768188339740047`*^9}},ExpressionUUID->"de7084e7-dfee-4f22-acf8-\
af99bcb4ccbb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkDabcdSpanning", "[", 
     RowBox[{"#", ",", "basisRules"}], "]"}], "&"}], "/@", 
   RowBox[{
    RowBox[{
     RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], 
    "[", "2", "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.975418107077982*^9, 3.97541810721045*^9}, {
  3.97541915568402*^9, 3.975419157761363*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"aa1fdcca-0115-43d2-858c-f3f33ac70fae"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      SubscriptBox[
       SuperscriptBox["n", "4"], "1"]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.975418107465933*^9, 3.97541886891499*^9, {3.975418924087309*^9, 
   3.975418953780139*^9}, 3.975419030660851*^9, {3.975419096918632*^9, 
   3.9754191584275513`*^9}, 3.9754192863427753`*^9, 3.975425252809579*^9, 
   3.975452695640381*^9, 3.975455092531765*^9, 3.976031106451681*^9, 
   3.976110136736521*^9, 3.976110167669055*^9, 3.97614537904792*^9, 
   3.976145460199114*^9, 3.976712915630969*^9, 3.976713251133779*^9, 
   3.976815798358796*^9, 3.976818550897791*^9},
 CellLabel->
  "Out[598]//TableForm=",ExpressionUUID->"1a22333a-eb31-4e82-a2f0-\
54f7395207f7"]
}, Open  ]],

Cell["Yes, evidently we only need the first:", "Text",
 CellChangeTimes->{{3.976818559072769*^9, 3.976818566825718*^9}, {
  3.976818636159975*^9, 
  3.976818641287641*^9}},ExpressionUUID->"2d7a7c28-5d6d-4924-bc58-\
685d5ddadc14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"XX", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
         "]"}], "[", "4", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], " ", "-", " ", 
     RowBox[{"YY", " ", 
      RowBox[{"nffToDabcd", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", 
          "]"}], "[", "2", "]"}], "//", "First"}], "]"}]}]}], " ", "//.", 
    "basisRules"}], "//", "dotCoefEqs"}], "//", "Reduce"}]], "Input",
 CellChangeTimes->{{3.976818572132983*^9, 3.9768186075916348`*^9}, {
  3.9768186482553177`*^9, 3.976818690559588*^9}, {3.976818806549315*^9, 
  3.9768188083815804`*^9}},
 CellLabel->
  "In[607]:=",ExpressionUUID->"18340008-06fd-4ff1-b229-d956abf32b55"],

Cell[BoxData[
 RowBox[{"XX", "\[Equal]", "YY"}]], "Output",
 CellChangeTimes->{
  3.976818595632701*^9, {3.9768186494940643`*^9, 3.976818690786147*^9}, 
   3.9768188089618063`*^9},
 CellLabel->
  "Out[607]=",ExpressionUUID->"f700df8e-af51-4346-84ad-7ccb460ee52e"]
}, Open  ]],

Cell["\<\
There are 3 ff at mass dimension 4, which means 3 new d^{abcd} at mass \
dimension 6 -- are they spanned?\
\>", "Text",
 CellChangeTimes->{{3.976818845856915*^9, 3.976818871489649*^9}, {
  3.976818902525407*^9, 
  3.9768189045650053`*^9}},ExpressionUUID->"b9086f3b-463a-46ce-b4ad-\
6727dc2c4d9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], "[",
    "4", "]"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.976818879140695*^9, 3.9768188960042963`*^9}},
 CellLabel->
  "In[610]:=",ExpressionUUID->"78ff1347-ba98-40fe-bf00-100c8a9898b6"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.976818880355249*^9, 3.976818896854391*^9}},
 CellLabel->
  "Out[610]=",ExpressionUUID->"38148ef0-d0b5-4242-b8cb-d3232720858f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkDabcdSpanning", "[", 
     RowBox[{"#", ",", "basisRules"}], "]"}], "&"}], "/@", 
   RowBox[{
    RowBox[{
     RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], 
    "[", "4", "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.9754169164216127`*^9, 3.975416943022149*^9}, {
   3.975417563643961*^9, 3.975417609663701*^9}, {3.975417744647511*^9, 
   3.975417753173547*^9}, 3.975419160521348*^9},
 CellLabel->
  "In[427]:=",ExpressionUUID->"37b66493-9115-447a-ba8f-4f40d43a202d"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       SubscriptBox[
        SuperscriptBox["n", "6"], "1"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "6"], "3"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "6"], "7"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox[
         SuperscriptBox["n", "6"], "1"]}], "+", 
       SubscriptBox[
        SuperscriptBox["n", "6"], "6"]}]},
     {
      RowBox[{
       SubscriptBox[
        SuperscriptBox["n", "6"], "4"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "6"], "5"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.975417755231756*^9, 3.975418030302953*^9, {3.975418103067154*^9, 
   3.9754181088618507`*^9}, {3.9754191353169193`*^9, 3.975419160799131*^9}, 
   3.975419288298916*^9, 3.975425252843108*^9, 3.975452695674951*^9, 
   3.975455092565399*^9, 3.976031106489492*^9, 3.976110136770577*^9, 
   3.976110167707024*^9, 3.976145379071659*^9, 3.9761454602510777`*^9, 
   3.976712918488598*^9, 3.976713251179068*^9, 3.9768157983907433`*^9},
 CellLabel->
  "Out[427]//TableForm=",ExpressionUUID->"31736346-87f0-47f5-a146-\
7a4110dd909d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.976818917822448*^9},ExpressionUUID->"f7d389e5-e1be-43ab-88c8-\
f80f6f748557"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], "[",
    "6", "]"}], "//", "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkDabcdSpanning", "[", 
     RowBox[{"#", ",", "basisRules"}], "]"}], "&"}], "/@", 
   RowBox[{
    RowBox[{
     RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], 
    "[", "6", "]"}]}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.975417762179978*^9, 3.975417762402*^9}, {
  3.975419163431254*^9, 3.975419164670899*^9}, {3.976818919209847*^9, 
  3.976818922219791*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"d3c3cc11-820c-4ae3-859d-ea963128882d"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.9754177629403257`*^9, 3.9754180315309877`*^9, 3.975418109892717*^9, {
   3.97541914990243*^9, 3.9754191649217787`*^9}, 3.975419289337332*^9, 
   3.975425252903137*^9, 3.975452695739738*^9, 3.9754550926263237`*^9, 
   3.976031106552107*^9, 3.976110136831581*^9, 3.9761101680152903`*^9, 
   3.976145379089677*^9, 3.976145460652364*^9, 3.976712921122772*^9, 
   3.976713251261396*^9, 3.9768157984855022`*^9, 3.976818922489047*^9},
 CellLabel->
  "Out[611]=",ExpressionUUID->"63eab349-84e1-4eb9-8e7d-5afefe4ab6cb"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SubscriptBox[
         SuperscriptBox["n", "8"], "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox[
         SuperscriptBox["n", "8"], "2"]}], "+", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "3"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "4"], "-", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "5"], "-", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "6"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "4"], " ", 
        SubscriptBox["\[Sigma]", "2"]}]}]},
     {
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox[
         SuperscriptBox["n", "8"], "1"]}], "-", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "3"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "4"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "5"], "+", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "6"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox[
         SuperscriptBox["n", "8"], "7"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "3"], " ", 
        SubscriptBox["\[Sigma]", "2"]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SubscriptBox[
         SuperscriptBox["n", "8"], "2"]}], "-", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "4"], "-", 
       SubscriptBox[
        SuperscriptBox["n", "8"], "7"], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "2"], " ", 
        SubscriptBox["\[Sigma]", "2"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9754177629403257`*^9, 3.9754180315309877`*^9, 3.975418109892717*^9, {
   3.97541914990243*^9, 3.9754191649217787`*^9}, 3.975419289337332*^9, 
   3.975425252903137*^9, 3.975452695739738*^9, 3.9754550926263237`*^9, 
   3.976031106552107*^9, 3.976110136831581*^9, 3.9761101680152903`*^9, 
   3.976145379089677*^9, 3.976145460652364*^9, 3.976712921122772*^9, 
   3.976713251261396*^9, 3.9768157984855022`*^9, 3.976818922533189*^9},
 CellLabel->
  "Out[612]//TableForm=",ExpressionUUID->"12d24eed-f1d9-4c72-9f8a-\
7f63d239359e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], "[",
    "8", "]"}], "//", "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkDabcdSpanning", "[", 
     RowBox[{"#", ",", "basisRules"}], "]"}], "&"}], "/@", 
   RowBox[{
    RowBox[{
     RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"", "]"}], 
    "[", "8", "]"}]}], "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.975418048870182*^9, 3.9754180491426163`*^9}, {
  3.9754191669626427`*^9, 3.975419168234*^9}, {3.9768189294698477`*^9, 
  3.976818932496557*^9}},
 CellLabel->
  "In[613]:=",ExpressionUUID->"38fa78fd-400a-4f83-83c8-5e89edc810bd"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.975418049829564*^9, 3.975418110968741*^9, 
  3.97541916851506*^9, 3.975419290165093*^9, 3.9754252529413157`*^9, 
  3.975452695781274*^9, 3.9754550926636457`*^9, 3.9760311065915947`*^9, 
  3.976110136869482*^9, 3.976110168098484*^9, 3.976145381030427*^9, 
  3.976145460723127*^9, 3.976712923289227*^9, 3.976713251332944*^9, 
  3.976815798521785*^9, 3.9768189337310953`*^9},
 CellLabel->
  "Out[613]=",ExpressionUUID->"459e27c7-7692-425b-916a-320837f54e3f"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "6"], "1"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "6"], "3"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "6"], "7"], " ", 
        SubscriptBox["\[Sigma]", "2"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "1"], " ", 
        SubscriptBox["\[Sigma]", "3"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "2"], " ", 
        SubscriptBox["\[Sigma]", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "3"], " ", 
        SubscriptBox["\[Sigma]", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SubscriptBox[
         SuperscriptBox["n", "4"], "4"], " ", 
        SubscriptBox["\[Sigma]", "3"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.975418049829564*^9, 3.975418110968741*^9, 
  3.97541916851506*^9, 3.975419290165093*^9, 3.9754252529413157`*^9, 
  3.975452695781274*^9, 3.9754550926636457`*^9, 3.9760311065915947`*^9, 
  3.976110136869482*^9, 3.976110168098484*^9, 3.976145381030427*^9, 
  3.976145460723127*^9, 3.976712923289227*^9, 3.976713251332944*^9, 
  3.976815798521785*^9, 3.9768189337651463`*^9},
 CellLabel->
  "Out[614]//TableForm=",ExpressionUUID->"deec1a8f-34ad-4308-8756-\
801eca16620d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["gravity spanning", "Section",
 CellChangeTimes->{{3.97542525664255*^9, 3.975425258374976*^9}, {
  3.9754591496952333`*^9, 
  3.9754591506003428`*^9}},ExpressionUUID->"06503bc1-18e0-410d-9b60-\
a942c7359a7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"Length", "@", 
        RowBox[{"gravityData", "@", "#"}]}]}], "}"}], "&"}], "/@", 
    RowBox[{"Keys", "@", "gravityData"}]}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<MD\>\"", ",", "\"\<# G\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.975506896724555*^9, 3.975506940697028*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"216498b8-c1e1-42aa-9437-015368bc3fe5"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"MD\"\>",
       HoldForm], 
      TagBox["\<\"# G\"\>",
       HoldForm]},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "2", "0"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "4", "0"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "6", "1"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "8", "6"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "10", "9"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "12", "10"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "14", "3"},
     {
      TagBox[
       StyleBox["\<\"\[Null]\"\>",
        ShowStringCharacters->False],
       StyleForm[#, ShowStringCharacters -> False]& ], "16", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$, TableHeadings -> {{}, {"MD", "# G"}}]]]], "Output",
 CellChangeTimes->{{3.975506901044094*^9, 3.9755069419233294`*^9}, 
   3.976031280738206*^9, 3.976110136899185*^9, 3.976110168232099*^9, 
   3.976145381134488*^9, 3.976145460897729*^9, 3.976713251515644*^9, 
   3.976815798632867*^9},
 CellLabel->
  "Out[430]//TableForm=",ExpressionUUID->"9db65665-a614-44c8-bae6-\
18a76d5c977b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some helper functions", "Subsection",
 CellChangeTimes->{{3.975444417867154*^9, 
  3.975444420724523*^9}},ExpressionUUID->"423c7ecf-74b3-4f30-afc6-\
2171ffdb634c"],

Cell[BoxData[
 RowBox[{"\[CurlyEpsilon]", ":=", "ep"}]], "Input",
 CellChangeTimes->{{3.9761103358180027`*^9, 3.97611035300696*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"be85dce6-d394-4031-84fe-caefc7821069"],

Cell[BoxData[
 RowBox[{
  RowBox[{"getOrder", "[", "expr_", "]"}], ":=", 
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{
         RowBox[{"k", "[", "a_", "]"}], ":>", 
         RowBox[{
          RowBox[{"RandomReal", "[", "]"}], "k"}]}]}], "/.", 
       RowBox[{"dot", ":>", "Times"}]}], "/.", 
      RowBox[{
       RowBox[{"ep", "[", "a_", "]"}], ":>", "1"}]}], "/.", 
     RowBox[{
      RowBox[{"k", "[", "a_", "]"}], ":>", 
      RowBox[{
       RowBox[{"RandomReal", "[", "]"}], "k"}]}]}], ",", "k"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.975444749616971*^9, 3.97544478368601*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"95adc5ca-53cd-4818-a468-52db66d7a6e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"permListOfMD", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"IntegerQ", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", 
           RowBox[{"2", "j"}]}], ")"}], " ", "/", "3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"\[Sigma]2", "^", "j"}], " ", 
        RowBox[{"\[Sigma]3", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", 
             RowBox[{"2", "j"}]}], ")"}], "/", "3"}], ")"}]}]}], ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "/", "2"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.975444421529622*^9, 3.9754445588517227`*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"e29eefed-18bc-40dc-9159-7bc34ba53d39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gaugeData", "//", "Keys"}]], "Input",
 CellChangeTimes->{{3.975444655253064*^9, 3.9754446688601713`*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"9ebbab37-f9a7-41ab-ad99-41ea248ea767"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"4v\"\>", ",", "\<\"2v2s\"\>", ",", "\<\"3v1s\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.975444650658371*^9, 3.975444669078971*^9}, 
   3.975452695794873*^9, 3.975455092674985*^9, 3.976031106607432*^9, 
   3.9761101369143667`*^9, 3.976110168244481*^9, 3.97614538116455*^9, 
   3.976145460942719*^9, 3.9767132515458107`*^9, 3.976815798649415*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"18f2072e-784c-4f92-af7f-8fa091761021"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ffDC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"nffToDabcd", "/@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Values", "[", 
            RowBox[{
             RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"",
              "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"nffToDabcd", "/@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Values", "[", 
            RowBox[{
             RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<ff\>\"",
              "]"}], "]"}], "]"}]}]}], "]"}], "//", "Flatten"}], "//", 
      "Union"}], "//", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "//.", "basisRules"}], "//", "FullSimplify"}], ")"}], 
      "&"}]}], "//", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"OrderedQ", "[", 
         RowBox[{"getOrder", "/@", 
          RowBox[{"{", 
           RowBox[{"#1", ",", "#2"}], "}"}]}], "]"}], "&"}]}], "]"}], 
     "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975444610003913*^9, 3.975444645850958*^9}, {
  3.975444676446183*^9, 3.975444708373423*^9}, {3.975444798451213*^9, 
  3.975444816872292*^9}, {3.97544486762444*^9, 3.9754448837998457`*^9}, {
  3.975445176788026*^9, 3.975445191029881*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"f8001831-cd19-4852-a1e7-2e11cae94377"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myFFDC", "=", 
   RowBox[{"GroupBy", "[", 
    RowBox[{"ffDC", ",", "getOrder"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.97544963219905*^9, 3.9754496454338903`*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"7d995cae-a211-44a8-9c85-3169a75e6d4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ddDC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Values", "[", 
           RowBox[{
            RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
            "]"}], "]"}], "]"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Values", "[", 
           RowBox[{
            RowBox[{"gaugeData", "[", "\"\<4v\>\"", "]"}], "[", "\"\<dd\>\"", 
            "]"}], "]"}], "]"}]}], "  ", "]"}], "  ", "//", "Flatten"}], "//",
       "Union"}], "//", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"OrderedQ", "[", 
          RowBox[{"getOrder", "/@", 
           RowBox[{"{", 
            RowBox[{"#1", ",", "#2"}], "}"}]}], "]"}], "&"}]}], "]"}], 
      "&"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"Thread", "[", 
          RowBox[{"Rule", "[", 
           RowBox[{
            RowBox[{"k", "/@", 
             RowBox[{"Range", "[", "4", "]"}]}], ",", "perm"}], "]"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"perm", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "/@", 
             RowBox[{"Range", "[", "4", "]"}]}], ",", 
            RowBox[{"k", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "}"}]}], ",", 
            RowBox[{"k", "/@", 
             RowBox[{"{", 
              RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}]}]}], "}"}]}],
          "}"}]}], "]"}], "&"}], "//.", "basisRules"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975444928014896*^9, 3.975445012923964*^9}, {
   3.9754450487298937`*^9, 3.9754451593141603`*^9}, 3.9754494379077377`*^9, {
   3.975449533544903*^9, 3.9754495558073263`*^9}, {3.976815631355317*^9, 
   3.976815633600978*^9}, {3.97681567768813*^9, 3.976815684379974*^9}, 
   3.97681705133599*^9},
 CellLabel->
  "In[510]:=",ExpressionUUID->"f422b859-1de1-4976-975f-45942324c6bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myDDDC", "=", 
   RowBox[{"GroupBy", "[", 
    RowBox[{"ddDC", ",", "getOrder"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975449659481216*^9, 3.9754496693181753`*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"3177226f-8a33-4af9-9902-28c0c50ac27d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "myFFDC", "]"}]], "Input",
 CellChangeTimes->{{3.97544974266698*^9, 3.975449745635479*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"ebbb8edf-1e00-4c41-ba63-ec367fec8d95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "10", ",", "12", ",", "14", ",", "16", ",", "18", ",", "20"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.975449746147305*^9, 3.9754527573851748`*^9, 
  3.975455153089161*^9, 3.976031167623761*^9, 3.976110228591228*^9, 
  3.976145381277193*^9, 3.976145543893832*^9, 3.976713314315218*^9, 
  3.9768158548301277`*^9, 3.976816397525546*^9, 3.976817060394772*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"4be54b08-2ba8-4ce8-83d5-c78e60732230"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Keys", "[", "myDDDC", "]"}]], "Input",
 CellChangeTimes->{{3.97544974733434*^9, 3.9754497673405237`*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"5963af9d-1bb6-4810-8fe5-d7c902e6c7a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "10", ",", "12", ",", "14", ",", "16", ",", "18", ",", "20"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9754497529690933`*^9, 3.975449767757475*^9}, 
   3.975452757393697*^9, 3.97545515309128*^9, 3.976031167637431*^9, 
   3.976110228602068*^9, 3.976145381284113*^9, 3.97614554389955*^9, 
   3.976713314338311*^9, 3.97681585483274*^9, 3.976816398683647*^9, 
   3.976817061924923*^9},
 CellLabel->
  "Out[513]=",ExpressionUUID->"bb7ca270-bbad-4a11-a1fd-df81ba27ca77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allCoreDCMD", "=", 
  RowBox[{"Union", "[", 
   RowBox[{
    RowBox[{"Keys", "[", "myDDDC", "]"}], "~", "Join", "~", 
    RowBox[{"Keys", "[", "myFFDC", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9754498451043*^9, 3.975449866296525*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"06ad8832-ae29-407a-a43a-aa65c715a694"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "10", ",", "12", ",", "14", ",", "16", ",", "18", ",", "20"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.975449867713172*^9, 3.975452757395713*^9, 
  3.975455153093272*^9, 3.976031167640214*^9, 3.9761102286064262`*^9, 
  3.976145381307584*^9, 3.976145543911644*^9, 3.97671331436094*^9, 
  3.976815854843471*^9, 3.976817026143568*^9, 3.976817066728669*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"ca60cd2a-c3ef-4f5b-a007-66d97854e8a0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mergeDC", "=", 
   RowBox[{"Merge", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"myFFDC", ",", "myDDDC"}], "}"}], ",", 
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.976816507373542*^9, 3.9768165083882523`*^9}, {
   3.976816584965008*^9, 3.9768166317099743`*^9}, 3.976816784763649*^9, {
   3.976816863998024*^9, 3.97681686886306*^9}, {3.976816911244862*^9, 
   3.976816977251346*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"b3bdb047-b641-4542-875d-8fe1b97cbaa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ansatzForDC", "[", "targetMD_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"validMD", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"allCoreDCMD", ",", 
        RowBox[{
         RowBox[{"#", "<=", "targetMD"}], "&"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "#1"}], "&"}], ",", 
       RowBox[{
        RowBox[{"Table", "[", "   ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Outer", "[", 
             RowBox[{"Times", ",", " ", 
              RowBox[{"permListOfMD", "[", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"targetMD", "-", "vmd"}], ")"}], "/", "2"}], "]"}], ",", 
              RowBox[{"mergeDC", "[", "vmd", "]"}]}], "]"}], "//", 
            "Flatten"}], "//", "Union"}], ",", 
          RowBox[{"{", 
           RowBox[{"vmd", ",", "validMD"}], "}"}]}], "]"}], " ", "//", 
        "Flatten"}]}], "]"}], "//", "Total"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.975449781400859*^9, 3.975449785037327*^9}, {
   3.975449829317086*^9, 3.975449874312093*^9}, {3.9754499694017277`*^9, 
   3.975450161261304*^9}, {3.975450305790299*^9, 3.9754503102240953`*^9}, {
   3.976816439641333*^9, 3.976816450176057*^9}, {3.976816637473959*^9, 
   3.976816668400303*^9}, 3.976817030142413*^9},
 CellLabel->
  "In[517]:=",ExpressionUUID->"b9102de3-f183-42c0-a231-c9864e255f74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trRule", "=", 
  RowBox[{
   RowBox[{"myTr", "[", "list__", "]"}], ":>", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cntr", "=", "0"}], ",", "mu"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Times", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"cntr", "++"}], " ", ";", "  ", 
            RowBox[{"myF", "/.", 
             RowBox[{
              RowBox[{"lF", "[", "a_", "]"}], ":>", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "a", "]"}], "[", 
                  RowBox[{"mu", "[", "cntr", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"\[CurlyEpsilon]", "[", 
                   RowBox[{"k", "[", "a", "]"}], "]"}], "[", 
                  RowBox[{"mu", "[", 
                   RowBox[{"cntr", "+", "1"}], "]"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"k", "[", "a", "]"}], "[", 
                  RowBox[{"mu", "[", 
                   RowBox[{"cntr", "+", "1"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"\[CurlyEpsilon]", "[", 
                   RowBox[{"k", "[", "a", "]"}], "]"}], "[", 
                  RowBox[{"mu", "[", "cntr", "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"myF", ",", "list"}], "}"}]}], "]"}]}], " ", "/.", 
        RowBox[{
         RowBox[{"mu", "[", 
          RowBox[{"cntr", "+", "1"}], "]"}], ":>", 
         RowBox[{"mu", "[", "1", "]"}]}]}], " ", "//", " ", "ExpandAll"}], "//", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#", "//.", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"a_", "[", 
            RowBox[{"mu", "[", "i_", "]"}], "]"}], 
           RowBox[{"b_", "[", 
            RowBox[{"mu", "[", "i_", "]"}], "]"}]}], ":>", 
          RowBox[{"dot", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], "&"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.976060144217135*^9, 3.976060149350326*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"ab6a1f58-ba69-4214-968c-bc177b7e9ce6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myTr", "[", "list__", "]"}], "\[RuleDelayed]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cntr", "=", "0"}], ",", "mu"}], "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"#1", "//.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{
          RowBox[{"a_", "[", 
           RowBox[{"mu", "[", "i_", "]"}], "]"}], " ", 
          RowBox[{"b_", "[", 
           RowBox[{"mu", "[", "i_", "]"}], "]"}]}], "\[RuleDelayed]", 
         RowBox[{"dot", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}]}], "&"}], ")"}], "[", 
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"Times", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"cntr", "++"}], ";", 
           RowBox[{"myF", "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"lF", "[", "a_", "]"}], "\[RuleDelayed]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"k", "[", "a", "]"}], "[", 
                RowBox[{"mu", "[", "cntr", "]"}], "]"}], " ", 
               RowBox[{
                RowBox[{"\[CurlyEpsilon]", "[", 
                 RowBox[{"k", "[", "a", "]"}], "]"}], "[", 
                RowBox[{"mu", "[", 
                 RowBox[{"cntr", "+", "1"}], "]"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "[", "a", "]"}], "[", 
                RowBox[{"mu", "[", 
                 RowBox[{"cntr", "+", "1"}], "]"}], "]"}], " ", 
               RowBox[{
                RowBox[{"\[CurlyEpsilon]", "[", 
                 RowBox[{"k", "[", "a", "]"}], "]"}], "[", 
                RowBox[{"mu", "[", "cntr", "]"}], "]"}]}]}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"myF", ",", "list"}], "}"}]}], "]"}]}], "/.", 
       "\[VeryThinSpace]", 
       RowBox[{
        RowBox[{"mu", "[", 
         RowBox[{"cntr", "+", "1"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"mu", "[", "1", "]"}]}]}], "]"}], "]"}]}], "]"}]}]], "Output",\

 CellChangeTimes->{3.976060152011343*^9, 3.976110228620019*^9, 
  3.9761453813234043`*^9, 3.976145543930684*^9, 3.9767133143888073`*^9, 
  3.976815854853812*^9, 3.976816457632634*^9, 3.976817076643416*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"23daab5c-df68-4266-8ee5-6914382cb599"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quickPermInvts", " ", "=", " ", 
  RowBox[{"Dispatch", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Sigma]2", "->", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "2"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Sigma]3", "->", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}], "^", "3"}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "3"}], "+", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], "^", "3"}]}]}]}], "}"}], "//.",
      "basisRules"}], "//", "FullSimplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.975450531056013*^9, 3.975450585320094*^9}},
 CellLabel->
  "In[520]:=",ExpressionUUID->"10d12b4e-6c46-4f1c-b5e7-f00c9637063c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["Dispatch",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              GrayLevel[0.5], 
              
              PolygonBox[{{0.25, 0.5}, {0.05, 0.35}, {0.15, 0.35}, {0.35, 
               0.5}, {0.15, 0.65}, {0.05, 0.65}}], 
              
              PolygonBox[{{0.4, 0.5}, {0.2, 0.35}, {0.35, 0.35}, {0.55, 
               0.5}, {0.35, 0.65}, {0.2, 0.65}}], 
              
              PolygonBox[{{0.95, 0.5}, {0.55, 0.1}, {0.6, 0.35}, {0.4, 
               0.35}, {0.6, 0.5}, {0.4, 0.65}, {0.6, 0.65}, {0.55, 0.9}}]}, 
             PlotRange -> {{-0.05, 1.05}, {-0.05, 1.05}}, Background -> 
             GrayLevel[0.93], FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], Axes -> False, AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Opacity[0.5], 
               Thickness[Tiny], 
               RGBColor[0.368417, 0.506779, 0.709798]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Length: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["2", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              GrayLevel[0.5], 
              
              PolygonBox[{{0.25, 0.5}, {0.05, 0.35}, {0.15, 0.35}, {0.35, 
               0.5}, {0.15, 0.65}, {0.05, 0.65}}], 
              
              PolygonBox[{{0.4, 0.5}, {0.2, 0.35}, {0.35, 0.35}, {0.55, 
               0.5}, {0.35, 0.65}, {0.2, 0.65}}], 
              
              PolygonBox[{{0.95, 0.5}, {0.55, 0.1}, {0.6, 0.35}, {0.4, 
               0.35}, {0.6, 0.5}, {0.4, 0.65}, {0.6, 0.65}, {0.55, 0.9}}]}, 
             PlotRange -> {{-0.05, 1.05}, {-0.05, 1.05}}, Background -> 
             GrayLevel[0.93], FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]], Axes -> False, AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Opacity[0.5], 
               Thickness[Tiny], 
               RGBColor[0.368417, 0.506779, 0.709798]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Length: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["2", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Rules:\"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"\"", "SummaryItem"]}]}, {
               TagBox[
                TagBox[
                 GridBox[{{
                    RowBox[{"\[Sigma]2", "\[Rule]", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"], "+", 
                    RowBox[{
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"]}], 
                    ")"}]}]}]}, {
                    RowBox[{"\[Sigma]3", "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "2", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
                    RowBox[{"dot", "[", 
                    RowBox[{
                    RowBox[{"k", "[", "3", "]"}], ",", 
                    RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}]}]}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
                 "Column"], "SummaryItem"]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  Dispatch[{$CellContext`\[Sigma]2 -> 2 ($CellContext`dot[
         $CellContext`k[2], 
         $CellContext`k[4]]^2 + $CellContext`dot[
         $CellContext`k[2], 
         $CellContext`k[4]] $CellContext`dot[
         $CellContext`k[3], 
         $CellContext`k[4]] + $CellContext`dot[
         $CellContext`k[3], 
         $CellContext`k[
         4]]^2), $CellContext`\[Sigma]3 -> (-3) $CellContext`dot[
       $CellContext`k[2], 
       $CellContext`k[4]] $CellContext`dot[
       $CellContext`k[3], 
       $CellContext`k[4]] ($CellContext`dot[
        $CellContext`k[2], 
        $CellContext`k[4]] + $CellContext`dot[
        $CellContext`k[3], 
        $CellContext`k[4]])}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.9754527574284697`*^9, 3.975455153123825*^9, 
  3.976031167689526*^9, 3.9761102286706753`*^9, 3.976145381375989*^9, 
  3.976145543968607*^9, 3.9767133144275*^9, 3.9768158548763514`*^9, 
  3.976816458796006*^9, 3.9768170773626623`*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"557bec5e-e8e9-4ccb-8cfe-d0beddc4a2ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "getUniqueAnsatz", "]"}], ";", 
  RowBox[{
   RowBox[{"getUniqueAnsatz", "[", "mD_", "]"}], ":=", 
   RowBox[{
    RowBox[{"getUniqueAnsatz", "[", "mD", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"basis", "=", 
         RowBox[{"ansatzForDC", "[", "mD", "]"}]}], ",", "zeroedAs"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"zeroedAs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"basis", "//.", "quickPermInvts"}], "//.", 
             "basisRules"}], "//", "dotCoefEqs"}], "//", "Reduce"}], "//", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Last", "/@", "#"}], ")"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "~", "extractType", "~", "a"}], ")"}], "&"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"basis", "/.", 
        RowBox[{"Dispatch", "[", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "->", "0"}], "&"}], ",", "zeroedAs"}], "]"}], 
         "]"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9754506722520723`*^9, 3.975450870484988*^9}, {
   3.975450934586421*^9, 3.9754509439251623`*^9}, 3.9756246704384623`*^9, {
   3.97671299466535*^9, 3.976712997221871*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"fbcd03c9-2f57-4f96-82c2-732e05957046"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stuExpand", "=", 
   RowBox[{"Dispatch", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", ":>", " ", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", 
      RowBox[{"t", "->", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", " ", 
      RowBox[{"u", "->", 
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], "}"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.976087104128224*^9, 3.976087111137456*^9}},
 CellLabel->
  "In[525]:=",ExpressionUUID->"1dc8bf06-d4cf-41a2-8928-f3fb58f2ca51"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
lovelock term MD6 from  LEGO triple copy:  n^{d_4} n^{d_4} n^{d_4} + perms\
\>", "Subsection",
 CellChangeTimes->{{3.975425264137869*^9, 3.975425267138898*^9}, {
  3.9754254912821817`*^9, 3.975425494960622*^9}, {3.9760865354329853`*^9, 
  3.976086549979335*^9}, {3.976114512013571*^9, 
  3.9761145197042713`*^9}},ExpressionUUID->"b301ab95-abda-4236-983f-\
996a258f260a"],

Cell[TextData[{
 "So what we' re doing here to make the triple copy between 3 (vector ",
 Cell[BoxData[
  FormBox["\[CirclePlus]", TraditionalForm]],ExpressionUUID->
  "d3475b4f-9751-44f1-8425-92093b54f95e"],
 " scalar) blocks and summing over all permutations for graviton Bose \
symmetry."
}], "Text",
 CellChangeTimes->{{3.97608668385165*^9, 3.9760867404392767`*^9}, {
  3.976087152555682*^9, 3.976087305863469*^9}, {3.976114526766883*^9, 
  3.9761145386932592`*^9}, {3.976115131432788*^9, 
  3.9761151925357723`*^9}},ExpressionUUID->"f9470ebf-4b68-4fce-9eaf-\
476b43908b50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkPower", "[", "expr_", "]"}], ":=", 
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ExpandAll", "[", "expr", "]"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "a_", "]"}], ":>", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "k"}]}], ",", 
         RowBox[{
          RowBox[{"ep", "[", "a_", "]"}], ":>", "1"}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"dot", ":>", "Times"}]}], ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.975425281184105*^9, 3.975425338830936*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"c7a88eef-eda8-4dda-8c70-f4725f1a4c39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkPower", "[", 
  RowBox[{"lovelockTerm", "=", " ", 
   RowBox[{
    RowBox[{"gravityData", "[", "6", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.975425259514715*^9, 3.9754252772042637`*^9}, {
  3.975425344816187*^9, 3.9754253469448833`*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"ebdfec89-e615-42e5-86c3-fc319c22acba"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.9754253474602537`*^9, 3.9754528653977413`*^9, 
  3.9754552629031887`*^9, 3.975506948703648*^9, 3.9760312808278093`*^9, 
  3.976060002466475*^9, 3.9761102503109617`*^9, 3.9761103613964033`*^9, 
  3.976145381512353*^9, 3.976145573591003*^9, 3.976713337177471*^9, 
  3.976815855353257*^9, 3.976817104067617*^9},
 CellLabel->
  "Out[527]=",ExpressionUUID->"db05b557-a33f-40e7-a777-2349dce6dd40"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gA", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", " ", "u"}], ")"}], "  ", 
      RowBox[{"myTr", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lF", "[", "1", "]"}], ",", 
         RowBox[{"lF", "[", "2", "]"}]}], "}"}], "]"}]}], "/.", "trRule"}], "/.",
     "stuExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975864965738524*^9, 3.9758650098172703`*^9}, {
   3.9760295782859364`*^9, 3.976029580223445*^9}, {3.9760296284674683`*^9, 
   3.9760296548887157`*^9}, {3.976030774791074*^9, 3.976030782046633*^9}, 
   3.976032102992189*^9, {3.9760322243667727`*^9, 3.9760322272604837`*^9}, {
   3.976032272490196*^9, 3.976032272564818*^9}, {3.976032361802202*^9, 
   3.97603236188496*^9}, {3.976032668231618*^9, 3.9760326720964603`*^9}, {
   3.976032831136023*^9, 3.9760328346700172`*^9}, {3.97605965467099*^9, 
   3.97605966894621*^9}, {3.9760598442458267`*^9, 3.976059846797824*^9}, {
   3.976060137064054*^9, 3.9760601650344954`*^9}, {3.976082443223441*^9, 
   3.9760824455729837`*^9}, 3.9760831773412743`*^9, 3.976083541377483*^9, {
   3.976084688369206*^9, 3.9760847004003572`*^9}, 3.97608560680939*^9, {
   3.976085847824547*^9, 3.9760858641067038`*^9}, {3.9760860228883343`*^9, 
   3.976086029894174*^9}, 3.976087091017497*^9, 3.9760873177685013`*^9, {
   3.976114543154442*^9, 3.976114560547298*^9}, 3.97611463128638*^9},
 CellLabel->
  "In[528]:=",ExpressionUUID->"8e3c9f75-c85e-4ba6-a8b2-0aec2983edfb"],

Cell["\<\
This satisfies d^4 under all allowed exchanges  (1\[LeftRightArrow]2) and (3\
\[LeftRightArrow]4)\
\>", "Text",
 CellChangeTimes->{{3.976087357728459*^9, 3.976087391844735*^9}, {
  3.9761145733871307`*^9, 3.976114580319412*^9}, {3.976817105835555*^9, 
  3.976817106925372*^9}},ExpressionUUID->"fd2c9a7b-e0dd-44c8-bda5-\
4e9146ff3759"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"gA", " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"gA", "/.", " ", "perm"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"perm", ",", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "->", 
              RowBox[{"k", "[", "2", "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], "->", 
              RowBox[{"k", "[", "1", "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], "->", 
              RowBox[{"k", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", "4", "]"}], "->", 
              RowBox[{"k", "[", "3", "]"}]}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "->", 
              RowBox[{"k", "[", "2", "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], "->", 
              RowBox[{"k", "[", "1", "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], "->", 
              RowBox[{"k", "[", "4", "]"}]}], ",", 
             RowBox[{
              RowBox[{"k", "[", "4", "]"}], "->", 
              RowBox[{"k", "[", "3", "]"}]}]}], "}"}]}], "}"}]}], "}"}]}], 
      "]"}], "//.", "basisRules"}], "//", "Expand"}], "//", "Union"}], "//", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "===", 
     RowBox[{"{", "0", "}"}]}], ")"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.976114687773383*^9, 3.9761147485664043`*^9}},
 CellLabel->
  "In[529]:=",ExpressionUUID->"06cf664d-42f6-4414-be29-1359eb004517"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.976114737637631*^9, 3.9761147517660418`*^9}, 
   3.976145381527012*^9, 3.976145573608029*^9, 3.9767133372052794`*^9, 
   3.976815855365725*^9, 3.9768171092700453`*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"989cf588-14c9-4303-ae95-e31163c7f597"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", "u"}], ")"}], " ", 
      RowBox[{"myTr", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lF", "[", "2", "]"}], ",", 
         RowBox[{"lF", "[", "3", "]"}], ",", 
         RowBox[{"lF", "[", "4", "]"}]}], "}"}], "]"}]}], "/.", "trRule"}], "/.",
     "stuExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975864965738524*^9, 3.9758650098172703`*^9}, {
   3.9760295782859364`*^9, 3.976029580223445*^9}, {3.9760296284674683`*^9, 
   3.9760296548887157`*^9}, {3.976029691089217*^9, 3.976029717437389*^9}, {
   3.976029916342235*^9, 3.9760299181463413`*^9}, {3.976030821875814*^9, 
   3.976030834070949*^9}, 3.97603210583147*^9, {3.9760322293324203`*^9, 
   3.976032261747796*^9}, {3.9760323664463377`*^9, 3.976032373027954*^9}, {
   3.976032486806984*^9, 3.9760324880031357`*^9}, {3.9760325938877707`*^9, 
   3.976032595677279*^9}, {3.9760327201529408`*^9, 3.976032724730823*^9}, {
   3.976032839674098*^9, 3.9760328874545717`*^9}, 3.976032974213222*^9, {
   3.9760596812835007`*^9, 3.976059713436064*^9}, {3.976059853041054*^9, 
   3.9760598545649137`*^9}, {3.976060168342414*^9, 3.976060170061043*^9}, {
   3.976060551266735*^9, 3.976060553502898*^9}, {3.9760820432425747`*^9, 
   3.976082044545664*^9}, {3.976082383680492*^9, 3.9760823865673933`*^9}, 
   3.976083179474737*^9, {3.97608561260649*^9, 3.976085634048723*^9}, {
   3.9760873281885233`*^9, 3.976087331485448*^9}, {3.976114547407276*^9, 
   3.976114563337051*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"582fa65e-1afe-4448-9f78-57e52d638b9b"],

Cell["This satisfies d^4 under all allowed exchanges (perm(2,3,4))", "Text",
 CellChangeTimes->{{3.976087397207996*^9, 3.9760874137465076`*^9}, {
  3.976114584002715*^9, 
  3.9761146020220957`*^9}},ExpressionUUID->"800318a6-3a98-4531-8a22-\
47b8ded71675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"gB", " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"gB", "/.", 
          RowBox[{"Thread", "[", 
           RowBox[{"Rule", "[", 
            RowBox[{
             RowBox[{"k", "/@", 
              RowBox[{"Range", "[", 
               RowBox[{"2", ",", "4"}], "]"}]}], ",", "perm"}], "]"}], 
           "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"perm", ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"k", "/@", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "}"}]}], 
      "]"}], "//.", "basisRules"}], "//", "Expand"}], "//", "Union"}], "//", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "===", 
     RowBox[{"{", "0", "}"}]}], ")"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.976114604114704*^9, 3.976114670323131*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"b63e6af8-5c2c-4940-858c-9296f84d29c0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.976114635166444*^9, 3.97611467048857*^9}, 
   3.976145381542118*^9, 3.976145573623535*^9, 3.976713337231039*^9, 
   3.976815855378367*^9, 3.976817112161091*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"540ced34-7822-44b4-8f7f-d8d6d282f1c0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gC", " ", "=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "t"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"t", "-", "u"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", "u"}], ")"}], " ", " ", 
      RowBox[{"myTr", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lF", "[", "1", "]"}], ",", 
         RowBox[{"lF", "[", "3", "]"}], ",", 
         RowBox[{"lF", "[", "4", "]"}]}], "}"}], "]"}]}], "/.", "trRule"}], "/.",
     "stuExpand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975864965738524*^9, 3.9758650098172703`*^9}, {
   3.9760295782859364`*^9, 3.976029580223445*^9}, {3.9760296284674683`*^9, 
   3.9760296548887157`*^9}, {3.976029691089217*^9, 3.976029731062313*^9}, {
   3.976030429210713*^9, 3.9760304293759317`*^9}, {3.97603050082016*^9, 
   3.976030501835289*^9}, {3.9760308436383667`*^9, 3.976030847353775*^9}, {
   3.976032605518956*^9, 3.9760326083016653`*^9}, {3.976032733695393*^9, 
   3.97603277583683*^9}, {3.976032893442689*^9, 3.9760329152584143`*^9}, {
   3.976032979098884*^9, 3.976032983371909*^9}, {3.976059722405628*^9, 
   3.9760597287749443`*^9}, {3.976059859261388*^9, 3.9760598853646593`*^9}, {
   3.976060172847053*^9, 3.976060173954145*^9}, {3.9760605558924007`*^9, 
   3.976060557512739*^9}, {3.976082047111351*^9, 3.976082049304015*^9}, 
   3.976083188678377*^9, {3.97608348064397*^9, 3.976083511801866*^9}, 
   3.9760835931666727`*^9, {3.976083624772146*^9, 3.976083627607091*^9}, {
   3.9760856287001543`*^9, 3.976085638030734*^9}, {3.976085725537054*^9, 
   3.976085733456974*^9}, {3.976085807245654*^9, 3.9760858073869467`*^9}, {
   3.9760873402717953`*^9, 3.976087343261983*^9}, {3.9761147659661922`*^9, 
   3.9761147708680677`*^9}},
 CellLabel->
  "In[533]:=",ExpressionUUID->"ed4dafb8-5951-4dd1-ad2c-3ace10c3570c"],

Cell["This satisfies d^4 under all allowed exchanges (perm(1,3,4))", "Text",
 CellChangeTimes->{{3.976087397207996*^9, 3.9760874137465076`*^9}, {
  3.976114584002715*^9, 3.9761146020220957`*^9}, {3.976114784076622*^9, 
  3.9761147841615553`*^9}},ExpressionUUID->"73417206-1435-4742-b7ef-\
e8ffa22c81c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"gC", "-", " ", 
        RowBox[{"(", 
         RowBox[{"gC", "/.", 
          RowBox[{"Thread", "[", 
           RowBox[{"Rule", "[", 
            RowBox[{
             RowBox[{"k", "/@", 
              RowBox[{"{", 
               RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], ",", "perm"}], 
            "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"perm", ",", 
         RowBox[{"Permutations", "[", 
          RowBox[{"k", "/@", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "}"}]}], 
      "]"}], "//.", "basisRules"}], "//", "Expand"}], "//", "Union"}], "//", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "===", 
     RowBox[{"{", "0", "}"}]}], ")"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.976114604114704*^9, 3.976114670323131*^9}, {
  3.976114787283143*^9, 3.976114796798996*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"5f4ef696-7e8d-42ea-a4d4-ac0834e56681"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.976114792216137*^9, 3.9761147970325413`*^9}, 
   3.976145381561552*^9, 3.9761455736379766`*^9, 3.976713337258636*^9, 
   3.9768158553880663`*^9, 3.976817133763418*^9},
 CellLabel->
  "Out[534]=",ExpressionUUID->"d819bc33-ecaa-4a85-a940-cdbbbeb130e8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tripleCopy", "=", 
   RowBox[{
    RowBox[{"Sum", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"gA", " ", "gB", " ", "gC"}], "  ", "/.", " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"Rule", "[", 
         RowBox[{
          RowBox[{"k", "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", "perm"}], "]"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"perm", ",", 
        RowBox[{"Permutations", "[", 
         RowBox[{"k", "/@", 
          RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], "}"}]}], "]"}], "//.", 
    "basisRules"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9757756596215677`*^9, 3.975775691604829*^9}, {
   3.975775764526795*^9, 3.975775766307873*^9}, {3.975782928183112*^9, 
   3.975782967959876*^9}, {3.975783054707652*^9, 3.9757830584537163`*^9}, {
   3.975783349897678*^9, 3.9757833703386173`*^9}, {3.9757834086583347`*^9, 
   3.975783416406581*^9}, {3.975783516220965*^9, 3.9757835202966967`*^9}, {
   3.9757835763215714`*^9, 3.975783576554422*^9}, 3.97579035024242*^9, {
   3.975862327749096*^9, 3.975862408501162*^9}, {3.9758625429659863`*^9, 
   3.975862559653057*^9}, {3.975862606098392*^9, 3.9758626279043627`*^9}, {
   3.975862781899013*^9, 3.9758627862152767`*^9}, 3.97586289384939*^9, {
   3.975862968316078*^9, 3.975862973934835*^9}, {3.975865086146715*^9, 
   3.975865093947084*^9}, {3.976029792786618*^9, 3.9760297959262733`*^9}, {
   3.9760298353559923`*^9, 3.9760298361144743`*^9}, 3.976029944716557*^9, {
   3.97603092130235*^9, 3.976030921615272*^9}, {3.976032787461383*^9, 
   3.976032787552041*^9}, 3.976032925686322*^9, {3.9760329903411694`*^9, 
   3.976032996815188*^9}, {3.976059755149187*^9, 3.976059760021961*^9}, {
   3.976059831164421*^9, 3.9760598354806128`*^9}, {3.976059936046411*^9, 
   3.976059937802322*^9}, {3.976086112936735*^9, 3.9760861151579247`*^9}, {
   3.9761148026531677`*^9, 3.976114814781042*^9}, {3.976114917511932*^9, 
   3.976114919942422*^9}},
 CellLabel->
  "In[535]:=",ExpressionUUID->"a2445208-45b6-4a66-94a2-a50fe0ce513e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tripleCopy", "//.", "quickPermInvts"}], "//", 
  "getOrder"}]], "Input",
 CellChangeTimes->{3.9760861029325237`*^9},
 CellLabel->
  "In[536]:=",ExpressionUUID->"465c2511-6306-41a8-9dfe-138b9b27e0a6"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{{3.976086103540142*^9, 3.9760861254504957`*^9}, 
   3.9761102503719482`*^9, 3.976110361451062*^9, {3.9761148264066887`*^9, 
   3.976114830881954*^9}, 3.976114921236834*^9, 3.97614538159412*^9, 
   3.9761455736675453`*^9, 3.976713337298546*^9, 3.976815855412187*^9, 
   3.9768171351628942`*^9},
 CellLabel->
  "Out[536]=",ExpressionUUID->"c7f41cba-123c-4b00-be6b-6936389e3879"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "-", "t"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "-", "u"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"s", "-", "u"}], ")"}]}], "  ", ")"}], "^", "2"}], " ", 
     "\[Sigma]3", "  ", "lovelockTerm"}], " ", "/.", "quickPermInvts"}], " ", 
   "/.", "stuExpand"}], "//", "getOrder"}]], "Input",
 CellChangeTimes->{{3.976114854663903*^9, 3.976114904273765*^9}},
 CellLabel->
  "In[537]:=",ExpressionUUID->"c72683e9-0f63-49fa-ae41-a97ae3bcdc90"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{{3.976086075544505*^9, 3.976086082522182*^9}, 
   3.976110250397081*^9, 3.976110361474324*^9, {3.976114863520906*^9, 
   3.97611492584092*^9}, 3.976145381605837*^9, 3.9761455736983023`*^9, 
   3.976713337325979*^9, 3.976815855433236*^9, 3.976817136554028*^9},
 CellLabel->
  "Out[537]=",ExpressionUUID->"38543489-13a6-488e-a9b7-460942601121"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spanningLoveLockTermEqns", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", "    ", 
          RowBox[{
           RowBox[{"getUniqueAnsatz", "[", "24", "]"}], " ", "-", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"XXX", " ", "tripleCopy"}], "-", 
             RowBox[{"YYY", "  ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s", "-", "t"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"t", "-", "u"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{"s", "-", "u"}], ")"}]}], "  ", ")"}], "^", "2"}], "  ",
               "\[Sigma]3", "  ", "lovelockTerm"}]}], ")"}]}], ")"}], "  ", "/.",
          " ", "stuExpand"}], "//.", "quickPermInvts"}], "//.", 
       "basisRules"}], "//", "Together"}], "//", "Numerator"}], "//", 
    "dotCoefEqs"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975783671091416*^9, 3.975783674735672*^9}, {
   3.9757837890732613`*^9, 3.975783797397925*^9}, {3.9757902341850653`*^9, 
   3.975790243338543*^9}, {3.9757903787012*^9, 3.975790412571702*^9}, {
   3.9758625045450077`*^9, 3.975862509780016*^9}, {3.975862907845604*^9, 
   3.975862916719088*^9}, 3.9758629491191053`*^9, {3.975865121184284*^9, 
   3.97586512717803*^9}, {3.976029864696329*^9, 3.97602986660221*^9}, {
   3.976029948094037*^9, 3.976029948726699*^9}, {3.9760330851090183`*^9, 
   3.976033113170744*^9}, {3.976033616486285*^9, 3.976033624849677*^9}, {
   3.9760336846318073`*^9, 3.976033702927355*^9}, {3.976033831110187*^9, 
   3.976033868816505*^9}, {3.976059946345098*^9, 3.976059947789322*^9}, {
   3.976086084791338*^9, 3.9760860855772877`*^9}, {3.9760861291520643`*^9, 
   3.976086134627041*^9}, {3.976114929472138*^9, 3.976114963862927*^9}, {
   3.976713028897541*^9, 3.976713030027858*^9}},
 CellLabel->
  "In[538]:=",ExpressionUUID->"8122bf25-8966-4da1-ae21-b419f5dc1075"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"goodSol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandAll", "[", "spanningLoveLockTermEqns", "]"}], "//", 
    "Reduce"}], "//", "ToRules"}]}]], "Input",
 CellChangeTimes->{
  3.9758632398787518`*^9, {3.975863877242038*^9, 3.975863880232205*^9}, {
   3.9758653489355*^9, 3.975865350242313*^9}, {3.976059954928198*^9, 
   3.976059956302536*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"7d57c2b0-59c3-4488-9494-5e835793c02b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "194", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "191", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "190", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "91", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "90", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "87", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "86", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "85", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "84", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "74", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "75", "]"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "73", "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     RowBox[{"a", "[", "75", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "72", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"a", "[", "75", "]"}]}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "71", "]"}], "\[Rule]", 
    RowBox[{"a", "[", "75", "]"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "70", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "75", "]"}], "6"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "69", "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     RowBox[{"a", "[", "75", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "68", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"a", "[", "75", "]"}]}], "3"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "63", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "62", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "59", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "58", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "55", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "54", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "37", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "36", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "30", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "29", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "28", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "27", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "26", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "24", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "23", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "16", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"a", "[", "75", "]"}]}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "15", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"a", "[", "75", "]"}], "4"]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"a", "[", "75", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"a", "[", "75", "]"}], "3"]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"a", "[", "75", "]"}], "4"]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "75", "]"}], "24"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"a", "[", "75", "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "75", "]"}], "12"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "75", "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"a", "[", "75", "]"}], "12"]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{"YYY", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "75", "]"}], "3"]}]}], ",", 
   RowBox[{"XXX", "\[Rule]", 
    FractionBox[
     RowBox[{"a", "[", "75", "]"}], "24"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9758653559020967`*^9, 3.9760329366712713`*^9, 
  3.9760336530406322`*^9, 3.976059910915224*^9, 3.976060006995212*^9, 
  3.976082603220653*^9, 3.976084770724381*^9, 3.976086142594536*^9, 
  3.976110256248385*^9, 3.976110366272162*^9, 3.976115026528089*^9, 
  3.976145382527028*^9, 3.976145643578573*^9, 3.976713390831441*^9, 
  3.976816056615843*^9, 3.9768172256347837`*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"904c988c-212f-494a-baa2-01439b8293c1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
lovelock term MD6 from  LEGO triple copy (n^{ff} n^{ff} n^{ff} n^{\[Pi],ff} \
/s)\
\>", "Subsection",
 CellChangeTimes->{{3.975425264137869*^9, 3.975425267138898*^9}, {
  3.9754254912821817`*^9, 3.975425494960622*^9}, {3.976085419602656*^9, 
  3.976085442029297*^9}, {3.976086564788603*^9, 
  3.97608666672703*^9}},ExpressionUUID->"f26f0c14-76d6-4077-9ed0-\
d45005b96779"],

Cell["\<\
What we\[CloseCurlyQuote] re doing here to get the vector-scalar triple copy \
is:\[LineSeparator]1] composing composing two vector-scalar n^{ff} to make a \
n^{dd}
2] composing the third vector-scalar n^{ff} with a pure scalar n^{ff} to make \
another n^{dd}
3] We compose these n^{dd} together summing over all permtutations to make \
the triple copy.   \
\>", "Text",
 CellChangeTimes->{{3.9760866146990347`*^9, 3.976086633329267*^9}, {
   3.9760866723483143`*^9, 3.976086681096395*^9}, {3.976086749677639*^9, 
   3.976087034483547*^9}, {3.976087448300671*^9, 3.9760875076647873`*^9}, 
   3.9760875638845987`*^9},ExpressionUUID->"39476fde-d757-4ba2-ba5e-\
b96324817407"],

Cell["\<\
This is more involved because the BCJ solution for the 2-vectors and \
2-scalars amplitude requires two different graph types.  If the ext vectors \
are 1 and 4, then the s and u channel are graphs with a scalar propagator, \
and  t-channel has a vector propagator.  This means the graph dressings  for \
n_s and n_u are related by relabeling, but n_t  is functionally distinct \
(constrained by gauge invariance or Jacobi as usual).  All that to say, is we \
need to specify channels individually before summing over permutations for \
Bose-statistics so the resulting gravitons from the triple copy can exchange. \
Note all cubic dressings are actually contacts in the gauge theory.\
\>", "Text",
 CellChangeTimes->{{3.9760866146990347`*^9, 3.976086633329267*^9}, {
  3.9760866723483143`*^9, 3.976086681096395*^9}, {3.976086749677639*^9, 
  3.976087034483547*^9}, {3.976087448300671*^9, 3.976087504479711*^9}, {
  3.9761171625732117`*^9, 
  3.976117171715404*^9}},ExpressionUUID->"70de9029-1656-400c-b944-\
e02b8da8fce0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkPower", "[", "expr_", "]"}], ":=", 
  RowBox[{"Exponent", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ExpandAll", "[", "expr", "]"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "a_", "]"}], ":>", 
          RowBox[{
           RowBox[{"RandomReal", "[", "]"}], "k"}]}], ",", 
         RowBox[{
          RowBox[{"ep", "[", "a_", "]"}], ":>", "1"}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"dot", ":>", "Times"}]}], ",", "k"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.975425281184105*^9, 3.975425338830936*^9}},
 CellLabel->
  "In[540]:=",ExpressionUUID->"9871c867-d448-46a3-b6f9-b71ea904f522"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkPower", "[", 
  RowBox[{"lovelockTerm", "=", " ", 
   RowBox[{
    RowBox[{"gravityData", "[", "6", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.975425259514715*^9, 3.9754252772042637`*^9}, {
  3.975425344816187*^9, 3.9754253469448833`*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"b60c19f8-c7ed-463e-8847-d94972a46cc1"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.9754253474602537`*^9, 3.9754528653977413`*^9, 
  3.9754552629031887`*^9, 3.975506948703648*^9, 3.9760312808278093`*^9, 
  3.976060002466475*^9, 3.97611025634032*^9, 3.976110372075037*^9, 
  3.976110726360158*^9, 3.976145382542803*^9, 3.976145643711796*^9, 
  3.9767133909579163`*^9, 3.976817242629458*^9},
 CellLabel->
  "Out[541]=",ExpressionUUID->"6d30c28b-bb16-4d8b-85dc-09e18e69cac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gAs", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]3", " ", "u", " ", 
       RowBox[{"myTr", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"lF", "[", "1", "]"}], ",", 
          RowBox[{"lF", "[", "4", "]"}]}], "}"}], "]"}]}], "/.", "trRule"}], "/.",
      "stuExpand"}], "/.", "quickPermInvts"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gAu", " ", "=", " ", 
   RowBox[{"gAs", " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "->", 
       RowBox[{"k", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "->", 
       RowBox[{"k", "[", "2", "]"}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gAt", " ", "=", " ", 
   RowBox[{"gAs", " ", "-", " ", "gAu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Residue", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"gAs", "/", "s"}], " ", "/.", "stuExpand"}], " ", "//.", 
    "basisRules"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}], ",", "0"}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.975864965738524*^9, 3.9758650098172703`*^9}, {
   3.9760295782859364`*^9, 3.976029580223445*^9}, {3.9760296284674683`*^9, 
   3.9760296548887157`*^9}, {3.976030774791074*^9, 3.976030782046633*^9}, 
   3.976032102992189*^9, {3.9760322243667727`*^9, 3.9760322272604837`*^9}, {
   3.976032272490196*^9, 3.976032272564818*^9}, {3.976032361802202*^9, 
   3.97603236188496*^9}, {3.976032668231618*^9, 3.9760326720964603`*^9}, {
   3.976032831136023*^9, 3.9760328346700172`*^9}, {3.97605965467099*^9, 
   3.97605966894621*^9}, {3.9760598442458267`*^9, 3.976059846797824*^9}, {
   3.976060137064054*^9, 3.9760601650344954`*^9}, {3.976082443223441*^9, 
   3.9760824455729837`*^9}, 3.9760831773412743`*^9, 3.976083541377483*^9, {
   3.976083737467864*^9, 3.9760837441104507`*^9}, 3.976084254630731*^9, 
   3.9760843894776697`*^9, {3.9760851126513*^9, 3.9760851184723186`*^9}, 
   3.976085267077197*^9, {3.976116343690053*^9, 3.976116373597628*^9}, 
   3.976116438144929*^9, {3.976116903308381*^9, 3.976116903557884*^9}, {
   3.976116946581966*^9, 3.976116964913989*^9}, {3.976116998352337*^9, 
   3.976116999898027*^9}, {3.976117109773548*^9, 3.97611711062545*^9}},
 CellLabel->
  "In[542]:=",ExpressionUUID->"10b138ff-c161-4877-8003-cbd34baeff66"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.976112753350614*^9, 3.976112803360692*^9}, {
   3.976116361380211*^9, 3.976116375849975*^9}, 3.9761164389640093`*^9, {
   3.976116904347975*^9, 3.9761169163796988`*^9}, {3.9761169533838167`*^9, 
   3.976116965213626*^9}, 3.976117000524913*^9, 3.97611711111335*^9, 
   3.97614538256021*^9, 3.9761456437263737`*^9, 3.976713390980185*^9, 
   3.976817242640033*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"e41d33d1-0f07-47f4-a0a9-23a5e4cccc3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gBs", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"s", "  ", 
      RowBox[{"myTr", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lF", "[", "2", "]"}], ",", 
         RowBox[{"lF", "[", "3", "]"}], ",", 
         RowBox[{"lF", "[", "4", "]"}]}], "}"}], "]"}]}], "/.", "trRule"}], "/.", 
    RowBox[{"Dispatch", "@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", ":>", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", 
       RowBox[{"t", "->", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", " ", 
       RowBox[{"u", "->", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], "}"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gBu", "=", 
   RowBox[{"(", 
    RowBox[{"gBs", " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], "->", 
        RowBox[{"k", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "->", 
        RowBox[{"k", "[", "2", "]"}]}]}], "}"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gBt", "=", 
   RowBox[{"(", 
    RowBox[{"gBs", " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], "->", 
        RowBox[{"k", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], "->", 
        RowBox[{"k", "[", "4", "]"}]}]}], "}"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gBs", "-", "gBu", "-", "gBt"}], "//.", "basisRules"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.975864965738524*^9, 3.9758650098172703`*^9}, {
   3.9760295782859364`*^9, 3.976029580223445*^9}, {3.9760296284674683`*^9, 
   3.9760296548887157`*^9}, {3.976029691089217*^9, 3.976029717437389*^9}, {
   3.976029916342235*^9, 3.9760299181463413`*^9}, {3.976030821875814*^9, 
   3.976030834070949*^9}, 3.97603210583147*^9, {3.9760322293324203`*^9, 
   3.976032261747796*^9}, {3.9760323664463377`*^9, 3.976032373027954*^9}, {
   3.976032486806984*^9, 3.9760324880031357`*^9}, {3.9760325938877707`*^9, 
   3.976032595677279*^9}, {3.9760327201529408`*^9, 3.976032724730823*^9}, {
   3.976032839674098*^9, 3.9760328874545717`*^9}, 3.976032974213222*^9, {
   3.9760596812835007`*^9, 3.976059713436064*^9}, {3.976059853041054*^9, 
   3.9760598545649137`*^9}, {3.976060168342414*^9, 3.976060170061043*^9}, {
   3.976060551266735*^9, 3.976060553502898*^9}, {3.9760820432425747`*^9, 
   3.976082044545664*^9}, {3.976082383680492*^9, 3.9760823865673933`*^9}, 
   3.976083179474737*^9, {3.9760837672579203`*^9, 3.976083767429781*^9}, {
   3.9760838475865803`*^9, 3.9760838480231667`*^9}, 3.9760851759456167`*^9, 
   3.97608526114065*^9, 3.97611642285478*^9, {3.9761169071871643`*^9, 
   3.976116907721971*^9}, {3.976116943295685*^9, 3.9761169495266848`*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"d02d401e-c5a6-4239-80f8-5fe635a3aed1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.976116423886744*^9, {3.9761169082092037`*^9, 3.976116916420026*^9}, {
   3.97611695610889*^9, 3.9761169682268467`*^9}, 3.97611700152991*^9, 
   3.976117112815546*^9, 3.976145382571878*^9, 3.9761456437367496`*^9, 
   3.976713391002636*^9, 3.9768172426428413`*^9},
 CellLabel->
  "Out[549]=",ExpressionUUID->"4db5ac06-a48b-48a3-9a98-30e01fc820d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gCs", " ", "=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"s", "  ", 
      RowBox[{"myTr", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"lF", "[", "1", "]"}], ",", 
         RowBox[{"lF", "[", "2", "]"}], ",", 
         RowBox[{"lF", "[", "3", "]"}]}], "}"}], "]"}]}], "/.", "trRule"}], "/.", 
    RowBox[{"Dispatch", "@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", ":>", " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", 
       RowBox[{"t", "->", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ",", " ", 
       RowBox[{"u", "->", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], "}"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gCu", "=", " ", 
   RowBox[{"(", 
    RowBox[{"gCs", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], "->", 
        RowBox[{"k", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "->", 
        RowBox[{"k", "[", "2", "]"}]}]}], "}"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gCt", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"gCs", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "->", 
        RowBox[{"k", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "->", 
        RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gCs", "-", "gCu", "-", "gCt"}], "//.", "basisRules"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.975864965738524*^9, 3.9758650098172703`*^9}, {
   3.9760295782859364`*^9, 3.976029580223445*^9}, {3.9760296284674683`*^9, 
   3.9760296548887157`*^9}, {3.976029691089217*^9, 3.976029731062313*^9}, {
   3.976030429210713*^9, 3.9760304293759317`*^9}, {3.97603050082016*^9, 
   3.976030501835289*^9}, {3.9760308436383667`*^9, 3.976030847353775*^9}, {
   3.976032605518956*^9, 3.9760326083016653`*^9}, {3.976032733695393*^9, 
   3.97603277583683*^9}, {3.976032893442689*^9, 3.9760329152584143`*^9}, {
   3.976032979098884*^9, 3.976032983371909*^9}, {3.976059722405628*^9, 
   3.9760597287749443`*^9}, {3.976059859261388*^9, 3.9760598853646593`*^9}, {
   3.976060172847053*^9, 3.976060173954145*^9}, {3.9760605558924007`*^9, 
   3.976060557512739*^9}, {3.976082047111351*^9, 3.976082049304015*^9}, 
   3.976083188678377*^9, {3.97608348064397*^9, 3.976083511801866*^9}, 
   3.9760835931666727`*^9, {3.976083624772146*^9, 3.976083627607091*^9}, {
   3.976083866334992*^9, 3.976083866511475*^9}, {3.976083926952664*^9, 
   3.976083927085473*^9}, {3.976083987589753*^9, 3.976083992246498*^9}, {
   3.9760841080088*^9, 3.976084108424741*^9}, 3.976085283537779*^9, 
   3.9760853198409767`*^9, 3.976116427369176*^9},
 CellLabel->
  "In[550]:=",ExpressionUUID->"6d1b032a-73ea-4c41-8a56-a3bda43ce4b5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.97608533611611*^9, 3.976110256404797*^9, 3.976110372130638*^9, 
   3.9761107263979807`*^9, {3.9761164100258417`*^9, 3.97611642796506*^9}, {
   3.976116909208302*^9, 3.976116916425955*^9}, {3.976116957518875*^9, 
   3.976116968984055*^9}, 3.9761170026040163`*^9, 3.976117113529635*^9, 
   3.976145382582673*^9, 3.976145643740952*^9, 3.9767133910241337`*^9, 
   3.976817242653356*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"8062629e-2dc9-4e85-8865-68941312347b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tripleCopy", "=", 
   RowBox[{
    RowBox[{"Sum", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"gAs", " ", "gBs", " ", "gCs", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", "u"}], ")"}]}], " ", "+", 
          RowBox[{"gAt", " ", "gBt", " ", "gCt", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", "u"}], ")"}]}], " ", "+", " ", 
          RowBox[{"gAu", " ", "gBu", " ", "gCu", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", "s"}], ")"}]}]}], "    ", "/.", " ", 
         RowBox[{
          RowBox[{"a", "[", "i_", "]"}], ":>", 
          RowBox[{"c", "[", "i", "]"}]}]}], "/.", 
        RowBox[{"Dispatch", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", ":>", " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ",", 
           RowBox[{"t", "->", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ",", " ", 
           RowBox[{"u", "->", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], "}"}]}]}], " ", "/.",
        " ", 
       RowBox[{"Thread", "[", 
        RowBox[{"Rule", "[", 
         RowBox[{
          RowBox[{"k", "/@", 
           RowBox[{"Range", "[", "4", "]"}]}], ",", "perm"}], "]"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"perm", ",", 
        RowBox[{"Permutations", "[", 
         RowBox[{"k", "/@", 
          RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], "}"}]}], "]"}], "//.", 
    "basisRules"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9757756596215677`*^9, 3.975775691604829*^9}, {
   3.975775764526795*^9, 3.975775766307873*^9}, {3.975782928183112*^9, 
   3.975782967959876*^9}, {3.975783054707652*^9, 3.9757830584537163`*^9}, {
   3.975783349897678*^9, 3.9757833703386173`*^9}, {3.9757834086583347`*^9, 
   3.975783416406581*^9}, {3.975783516220965*^9, 3.9757835202966967`*^9}, {
   3.9757835763215714`*^9, 3.975783576554422*^9}, 3.97579035024242*^9, {
   3.975862327749096*^9, 3.975862408501162*^9}, {3.9758625429659863`*^9, 
   3.975862559653057*^9}, {3.975862606098392*^9, 3.9758626279043627`*^9}, {
   3.975862781899013*^9, 3.9758627862152767`*^9}, 3.97586289384939*^9, {
   3.975862968316078*^9, 3.975862973934835*^9}, {3.975865086146715*^9, 
   3.975865093947084*^9}, {3.976029792786618*^9, 3.9760297959262733`*^9}, {
   3.9760298353559923`*^9, 3.9760298361144743`*^9}, 3.976029944716557*^9, {
   3.97603092130235*^9, 3.976030921615272*^9}, {3.976032787461383*^9, 
   3.976032787552041*^9}, 3.976032925686322*^9, {3.9760329903411694`*^9, 
   3.976032996815188*^9}, {3.976059755149187*^9, 3.976059760021961*^9}, {
   3.976059831164421*^9, 3.9760598354806128`*^9}, {3.976059936046411*^9, 
   3.976059937802322*^9}, {3.976084323980793*^9, 3.9760843364986553`*^9}, {
   3.976085342226247*^9, 3.976085378059401*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"3e845abf-9d1b-473c-9419-3e09b3ba999f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tripleCopy", "//", "getOrder"}]], "Input",
 CellChangeTimes->{{3.976084360248065*^9, 3.976084364380569*^9}},
 CellLabel->
  "In[555]:=",ExpressionUUID->"5b7caaec-6e36-4024-9107-885577cfc321"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{
  3.976084364936583*^9, 3.976085393467211*^9, 3.97611025646516*^9, 
   3.976110372175391*^9, 3.976110726442288*^9, 3.9761164435672827`*^9, 
   3.976116832472584*^9, {3.976116912373158*^9, 3.976116919872344*^9}, {
   3.976116960077628*^9, 3.9761169705375147`*^9}, 3.9761170051818438`*^9, 
   3.97611711511462*^9, 3.976145382647155*^9, 3.976145643804803*^9, 
   3.976713391080089*^9, 3.9768172426982613`*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"5e9a06e9-cc05-453b-966c-895390f45ebc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]3", "^", "2"}], " ", "\[Sigma]2", "     ", 
     "lovelockTerm"}], "/.", "quickPermInvts"}], "/.", "stuExpand"}], "//", 
  "getOrder"}]], "Input",
 CellChangeTimes->{{3.9761164816593933`*^9, 3.976116500180355*^9}, 
   3.9761170104343224`*^9, {3.976117117576496*^9, 3.976117117837525*^9}},
 CellLabel->
  "In[556]:=",ExpressionUUID->"0f464b8d-d7e1-449b-9446-42301f2a3be9"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{{3.976116484139719*^9, 3.976116500616757*^9}, 
   3.976116833819457*^9, 3.976116971552196*^9, 3.976117010849001*^9, 
   3.9761171180920486`*^9, 3.976145382651066*^9, 3.976145643833158*^9, 
   3.9767133911092033`*^9, 3.9768172427181997`*^9},
 CellLabel->
  "Out[556]=",ExpressionUUID->"20ae55d7-77f6-46c2-bec2-16febfdbfe18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getUniqueAnsatz", "[", "22", "]"}], "/.", "quickPermInvts"}], 
   " ", "/.", "stuExpand"}], "//", "getOrder"}]], "Input",
 CellChangeTimes->{{3.976116838269755*^9, 3.976116860623487*^9}, {
  3.9761170560796747`*^9, 3.976117058600526*^9}, {3.976117122488036*^9, 
  3.97611712372899*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"75feb9f0-80ce-499d-8b39-0cd43eeca7d3"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{{3.976116839852708*^9, 3.976116861090766*^9}, 
   3.976116972679242*^9, 3.976117059164722*^9, 3.9761171248933287`*^9, 
   3.976145382671997*^9, 3.976145685823592*^9, 3.976713422915141*^9, 
   3.9768172715886908`*^9},
 CellLabel->
  "Out[557]=",ExpressionUUID->"835e70ff-7423-4ef0-8f33-cbed8570ac5e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"spanningLoveLockTermEqns", "=", 
   RowBox[{
    RowBox[{"(", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"getUniqueAnsatz", "[", "22", "]"}], " ", "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"XXX", "  ", "tripleCopy"}], "-", 
           RowBox[{"YYY", " ", 
            RowBox[{"\[Sigma]3", "^", "2"}], "  ", "\[Sigma]2", "   ", 
            "lovelockTerm"}]}], ")"}]}], " ", "/.", " ", "stuExpand"}], "//.",
        "quickPermInvts"}], "//.", "basisRules"}], " ", ")"}], " ", "//", 
    "dotCoefEqs"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975783671091416*^9, 3.975783674735672*^9}, {
   3.9757837890732613`*^9, 3.975783797397925*^9}, {3.9757902341850653`*^9, 
   3.975790243338543*^9}, {3.9757903787012*^9, 3.975790412571702*^9}, {
   3.9758625045450077`*^9, 3.975862509780016*^9}, {3.975862907845604*^9, 
   3.975862916719088*^9}, 3.9758629491191053`*^9, {3.975865121184284*^9, 
   3.97586512717803*^9}, {3.976029864696329*^9, 3.97602986660221*^9}, {
   3.976029948094037*^9, 3.976029948726699*^9}, {3.9760330851090183`*^9, 
   3.976033113170744*^9}, {3.976033616486285*^9, 3.976033624849677*^9}, {
   3.9760336846318073`*^9, 3.976033702927355*^9}, {3.976033831110187*^9, 
   3.976033868816505*^9}, {3.976059946345098*^9, 3.976059947789322*^9}, {
   3.9760843498852377`*^9, 3.976084352508408*^9}, {3.976116461926387*^9, 
   3.976116475726342*^9}, {3.976116505955003*^9, 3.976116514230048*^9}, {
   3.976116867953*^9, 3.976116895977337*^9}, {3.976117014781698*^9, 
   3.9761170636099167`*^9}, {3.9761171026729107`*^9, 3.976117105910469*^9}, {
   3.976713076829514*^9, 3.97671307868178*^9}},
 CellLabel->
  "In[558]:=",ExpressionUUID->"24d2b424-c8c0-4f9b-b9fc-dfd214b49f72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"goodSol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandAll", "[", "spanningLoveLockTermEqns", "]"}], "//", 
    "Reduce"}], "//", "ToRules"}]}]], "Input",
 CellChangeTimes->{
  3.9758632398787518`*^9, {3.975863877242038*^9, 3.975863880232205*^9}, {
   3.9758653489355*^9, 3.975865350242313*^9}, {3.976059954928198*^9, 
   3.976059956302536*^9}},
 CellLabel->
  "In[559]:=",ExpressionUUID->"3d4577da-896c-4d8b-bb43-b52523e27b06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "149", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "146", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "145", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "92", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "90", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "89", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "83", "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     RowBox[{"a", "[", "84", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "82", "]"}], "\[Rule]", 
    RowBox[{"a", "[", "84", "]"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "81", "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     RowBox[{"a", "[", "84", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "78", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "76", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "74", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "41", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "40", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "39", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "38", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "27", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "26", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "25", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "24", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "23", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "22", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "21", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "20", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "19", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "18", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "15", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "13", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "12", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"a", "[", "84", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"a", "[", "84", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{"YYY", "\[Rule]", 
    RowBox[{"a", "[", "84", "]"}]}], ",", 
   RowBox[{"XXX", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"a", "[", "84", "]"}], "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9758653559020967`*^9, 3.9760329366712713`*^9, 3.9760336530406322`*^9, 
   3.976059910915224*^9, 3.976060006995212*^9, 3.976082603220653*^9, 
   3.97608437231593*^9, 3.976085401307137*^9, 3.976110261173658*^9, 
   3.976110375812048*^9, 3.976110730254629*^9, 3.9761168204967403`*^9, 
   3.976116986751636*^9, {3.976117021654004*^9, 3.976117048546843*^9}, 
   3.9761170982340183`*^9, 3.9761171309020643`*^9, 3.97614538319208*^9, 
   3.9761456908847*^9, 3.9767134270227423`*^9, 3.976817275284781*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"6158fa90-de6a-4aa7-a0fc-cefe9584ffa5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MD\[GreaterEqual]8 Terms from DoubleCopy", "Subsection",
 CellChangeTimes->{{3.975425264137869*^9, 3.975425267138898*^9}, {
  3.9754254912821817`*^9, 3.975425494960622*^9}, {3.97545117495818*^9, 
  3.9754511799281273`*^9}, {3.9755073332867403`*^9, 
  3.975507338688287*^9}},ExpressionUUID->"04756e85-a0ff-4565-870c-\
518770140c81"],

Cell["\<\
Note getUniqueAnsatz[MD] uses all the double-copies, ff and dd, then \
permutation invariants to build an ansatz at mass dimension MD.  We see that \
they cover all the rest.\
\>", "Text",
 CellChangeTimes->{{3.976818998771242*^9, 
  3.976819030328601*^9}},ExpressionUUID->"2c00c148-ef03-43bd-89c5-\
2d852029fcfb"],

Cell[CellGroupData[{

Cell["MD 8 spanned", "Subsubsection",
 CellChangeTimes->{{3.9754523746782846`*^9, 
  3.975452384057147*^9}},ExpressionUUID->"4ceee41c-da94-4aec-89a2-\
92eb49383c60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", " ", "-", " ", 
          RowBox[{"getUniqueAnsatz", "[", "8", "]"}]}], " ", "//.", 
         "quickPermInvts"}], "//.", "basisRules"}], " ", "//", "dotCoefEqs"}],
       "//", "Reduce"}], "//", "ToRules"}], ")"}], "&"}], "/@", 
  RowBox[{"gravityData", "[", "8", "]"}]}]], "Input",
 CellChangeTimes->{{3.975451182772098*^9, 3.975451327966913*^9}, 
   3.9754526751073437`*^9, {3.976713086363542*^9, 3.97671308774189*^9}, {
   3.976817286559973*^9, 3.9768172908220587`*^9}},
 CellLabel->
  "In[561]:=",ExpressionUUID->"fabbbcf6-d73b-4f07-95a0-2e238daa645c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.975451187476902*^9, 3.97545119327448*^9}, {
   3.97545124780939*^9, 3.9754513305126753`*^9}, 3.97545286898337*^9, 
   3.9754552665793467`*^9, 3.975506974422812*^9, 3.976031284551099*^9, 
   3.976110262173299*^9, 3.9761453831971416`*^9, 3.976145692174388*^9, 
   3.976713428102211*^9, {3.976817281550007*^9, 3.976817291771503*^9}},
 CellLabel->
  "Out[561]=",ExpressionUUID->"acde4147-d52b-4369-add5-12e4a59fc408"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MD 10 spanned", "Subsubsection",
 CellChangeTimes->{{3.9754523746782846`*^9, 
  3.9754523875208*^9}},ExpressionUUID->"9c511c10-35e3-429d-a687-796ebcc30347"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", " ", "-", " ", 
          RowBox[{"getUniqueAnsatz", "[", "10", "]"}]}], " ", "//.", 
         "quickPermInvts"}], "//.", "basisRules"}], " ", "//", "dotCoefEqs"}],
       "//", "Reduce"}], "//", "ToRules"}], ")"}], "&"}], "/@", 
  RowBox[{"gravityData", "[", "10", "]"}]}]], "Input",
 CellChangeTimes->{{3.975451182772098*^9, 3.975451327966913*^9}, {
   3.975451370206849*^9, 3.975451374547999*^9}, 3.9754526769608583`*^9, {
   3.976713094456532*^9, 3.9767130960279016`*^9}, {3.976817299895746*^9, 
   3.976817303001639*^9}},
 CellLabel->
  "In[562]:=",ExpressionUUID->"830702a1-9000-4dea-aa3e-0c206bad9c46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", "7"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", "3"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", "4"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", "6"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "15", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "14", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "7", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "4", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "\[Rule]", "2"}], ",", 
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.975451187476902*^9, 3.97545119327448*^9}, {
   3.97545124780939*^9, 3.9754513305126753`*^9}, 3.975451394965192*^9, 
   3.975452874386559*^9, 3.975455272057947*^9, 3.9755069800838537`*^9, 
   3.9760312906652308`*^9, 3.976110268422125*^9, 3.9761453832090693`*^9, 
   3.9761457003694887`*^9, 3.976713434480929*^9, 3.9768173069023733`*^9},
 CellLabel->
  "Out[562]=",ExpressionUUID->"c47e8cb4-a89c-4328-a4bc-767478a0bcfd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MD12 spanned", "Subsubsection",
 CellChangeTimes->{{3.97545223283226*^9, 3.975452239867074*^9}, {
  3.975452390511404*^9, 3.9754524048402367`*^9}, {3.975458432181851*^9, 
  3.9754584553424053`*^9}, {3.9755070456118917`*^9, 
  3.975507061876582*^9}},ExpressionUUID->"57b1404a-b207-4873-bc3a-\
b3a0b97af7ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"good12", "=", " ", 
  RowBox[{"Select", "[", " ", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", " ", 
      RowBox[{"gravityData", "[", "12", "]"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"gravityData", "[", "12", "]"}], "[", 
              RowBox[{"[", "#", " ", "]"}], "]"}], "-", " ", 
             RowBox[{"getUniqueAnsatz", "[", "12", "]"}]}], " ", ")"}], "//.",
            "quickPermInvts"}], "//.", "basisRules"}], " ", "//", 
         "dotCoefEqs"}], "//", "Reduce"}], ")"}], "=!=", "False"}], "&"}]}], 
   " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.975452198751501*^9, 3.975452227488103*^9}, {
   3.975452327574411*^9, 3.975452352423978*^9}, {3.975452424178701*^9, 
   3.975452428599874*^9}, 3.975452679078829*^9, {3.9754529122388773`*^9, 
   3.975452915355556*^9}, {3.975458375580545*^9, 3.9754583952223597`*^9}, {
   3.9754584753638697`*^9, 3.9754584763716507`*^9}, {3.975507077956812*^9, 
   3.975507089440151*^9}, {3.97671310714268*^9, 3.976713108459882*^9}, {
   3.9768173886540422`*^9, 3.976817399378598*^9}},
 CellLabel->
  "In[563]:=",ExpressionUUID->"4a2caf08-50d3-4a12-9bdc-12b04b033221"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",",
    "9", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9754523076769743`*^9, 3.975452345853951*^9, 3.975452412748084*^9, {
   3.975452904596156*^9, 3.97545292989999*^9}, 3.975455283523697*^9, {
   3.975458392345242*^9, 3.975458410253685*^9}, 3.975458493132675*^9, 
   3.97550699657365*^9, {3.975507083215268*^9, 3.975507101844675*^9}, 
   3.976031303363658*^9, 3.976110280222193*^9, 3.976110445273026*^9, 
   3.976145383213663*^9, 3.976145716718565*^9, 3.9767134471260643`*^9, 
   3.97681740615248*^9},
 CellLabel->
  "Out[563]=",ExpressionUUID->"50255bee-4a0d-4d50-8c90-19b552efba7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"good12", "===", 
  RowBox[{"Range", "[", 
   RowBox[{"Length", "[", " ", 
    RowBox[{"gravityData", "[", "12", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.976110541746694*^9, 3.976110548272294*^9}, 
   3.976817508843717*^9},
 CellLabel->
  "In[564]:=",ExpressionUUID->"9d579a7c-0d88-4a13-afc3-7a774c58f3ce"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.97611054913384*^9, 3.976145383222782*^9, 
  3.976145716735115*^9, 3.976713447162986*^9, 3.9768175096105957`*^9},
 CellLabel->
  "Out[564]=",ExpressionUUID->"de098309-5d90-4b96-8c8f-dbf497159872"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" MD 14 spanned ", "Subsubsection",
 CellChangeTimes->{{3.97545223283226*^9, 3.975452239867074*^9}, {
  3.975452390511404*^9, 3.9754524048402367`*^9}, {3.975457278569981*^9, 
  3.975457279503209*^9}, {3.975457471359125*^9, 
  3.975457474851849*^9}},ExpressionUUID->"403d7494-11e4-4ba0-aecc-\
571f10562a6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"good14", "=", " ", 
  RowBox[{"Select", "[", " ", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", " ", 
      RowBox[{"gravityData", "[", "14", "]"}], "]"}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"gravityData", "[", "14", "]"}], "[", 
              RowBox[{"[", "#", " ", "]"}], "]"}], "-", " ", 
             RowBox[{"getUniqueAnsatz", "[", "14", "]"}]}], " ", ")"}], "//.",
            "quickPermInvts"}], "//.", "basisRules"}], " ", "//", 
         "dotCoefEqs"}], "//", "Reduce"}], ")"}], "=!=", "False"}], "&"}]}], 
   " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.975452198751501*^9, 3.975452227488103*^9}, {
   3.975452327574411*^9, 3.975452352423978*^9}, {3.975452424178701*^9, 
   3.975452428599874*^9}, 3.975452679078829*^9, {3.9754529122388773`*^9, 
   3.975452915355556*^9}, {3.9754572847797937`*^9, 3.975457292529364*^9}, {
   3.976110400182366*^9, 3.9761104003901052`*^9}, {3.9767131160596733`*^9, 
   3.976713117512142*^9}, {3.9768175153983297`*^9, 3.9768175223089952`*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"3777f2d6-dac3-4db2-94f5-e4f596c4741e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9754523076769743`*^9, 3.975452345853951*^9, 3.975452412748084*^9, {
   3.975452904596156*^9, 3.97545292989999*^9}, 3.975455283523697*^9, 
   3.975457299351406*^9, 3.975506984751296*^9, 3.9755071107447367`*^9, 
   3.976031308213759*^9, 3.976110285256589*^9, 3.9761104317246227`*^9, 
   3.976145383227434*^9, 3.976145723698001*^9, 3.9767134524698553`*^9, {
   3.9768175200591307`*^9, 3.976817532918247*^9}},
 CellLabel->
  "Out[566]=",ExpressionUUID->"27f7eaac-5193-4233-850b-35877797ef9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"good14", "===", 
  RowBox[{"Range", "[", 
   RowBox[{"Length", "[", " ", 
    RowBox[{"gravityData", "[", "14", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.97611055823876*^9, 3.976110560487739*^9}, 
   3.976817526955714*^9},ExpressionUUID->"7327435e-9368-4218-b8ca-\
e4a5813f455a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.976110561190117*^9, 3.97614538323664*^9, 
  3.976145723714485*^9, 3.976713452503581*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"1bbe7aab-2661-4d4a-a2f7-3174faefcd30"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1721, 1032},
WindowMargins->{{-1976, Automatic}, {Automatic, -32}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6acfa190-86fc-454b-aae9-4d0eed3b99b8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 271, 6, 44, "Input",ExpressionUUID->"3eddb3ed-0d8c-4d9d-ae78-dd37b1eeb2e6"],
Cell[828, 28, 298, 7, 44, "Input",ExpressionUUID->"3378da15-1920-443d-89b7-07f3efaf4488"],
Cell[1129, 37, 350, 7, 44, "Input",ExpressionUUID->"30eebe9a-2214-44e2-abef-e764f7db623e"],
Cell[CellGroupData[{
Cell[1504, 48, 218, 4, 44, "Input",ExpressionUUID->"9cdc7e37-2924-488c-ad63-ab07736cb185"],
Cell[1725, 54, 547, 10, 50, "Output",ExpressionUUID->"05ddfe5e-f113-483f-8e74-54f15305722f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2309, 69, 161, 3, 99, "Section",ExpressionUUID->"ff50ef52-f972-45ca-9311-0fb3f590d875"],
Cell[CellGroupData[{
Cell[2495, 76, 1251, 38, 227, "Input",ExpressionUUID->"b64947ae-3a29-4f46-9a55-778a54dc8fc6"],
Cell[3749, 116, 389, 7, 50, "Output",ExpressionUUID->"8b9404aa-55b1-49f6-80ad-969a5474c175"]
}, Open  ]],
Cell[4153, 126, 502, 12, 44, "Input",ExpressionUUID->"8f69d6ec-a4f3-4e97-bb64-c227b9338c47"],
Cell[4658, 140, 687, 21, 44, "Input",ExpressionUUID->"b8c97cf8-0edf-431c-9bfa-e69912fc21cc"],
Cell[5348, 163, 620, 11, 83, "Text",ExpressionUUID->"1b50e472-7a3e-44c6-98ee-099954a1ec5f"],
Cell[5971, 176, 720, 13, 116, "Text",ExpressionUUID->"e2755185-a67e-48b6-949d-0e2e70022196"]
}, Closed]],
Cell[CellGroupData[{
Cell[6728, 194, 172, 3, 76, "Section",ExpressionUUID->"3ab39f86-7db1-42d8-ac05-18cf917b34ec"],
Cell[6903, 199, 3376, 88, 105, "Input",ExpressionUUID->"00cdf27e-eec8-407a-a7bd-4f4caac1c507"],
Cell[10282, 289, 4503, 115, 105, "Input",ExpressionUUID->"672e3079-52af-4bbd-b9ce-f61f3c4f7bf3"],
Cell[14788, 406, 341, 9, 44, "Input",ExpressionUUID->"5ff6ed59-f72a-4871-a976-d517a2be9753"]
}, Closed]],
Cell[CellGroupData[{
Cell[15166, 420, 172, 3, 76, "Section",ExpressionUUID->"398854cc-a63a-465a-a3bf-16a3b4b285a5"],
Cell[CellGroupData[{
Cell[15363, 427, 170, 3, 79, "Subsection",ExpressionUUID->"5bc0ac1d-63b9-4584-ae12-3084aa213f08"],
Cell[15536, 432, 5186, 136, 442, "Input",ExpressionUUID->"c555cc30-19c4-4ccb-ac5b-aa528debb8ef"],
Cell[20725, 570, 4250, 112, 350, "Input",ExpressionUUID->"3459428b-eea1-465e-a4d9-147e2e6cd404"],
Cell[24978, 684, 3848, 99, 381, "Input",ExpressionUUID->"674cb437-0c5e-490a-a6fe-05506e2dc92c"],
Cell[28829, 785, 361, 9, 44, "Input",ExpressionUUID->"dcc64b7c-a250-4940-b60e-7fdfa71676df"],
Cell[29193, 796, 363, 9, 44, "Input",ExpressionUUID->"df0bb5a7-8fb7-4042-bb8c-66883ca31b35"],
Cell[29559, 807, 360, 9, 44, "Input",ExpressionUUID->"265cfdab-4726-49ee-9d5f-5e8ea97e60c9"]
}, Closed]],
Cell[CellGroupData[{
Cell[29956, 821, 228, 4, 53, "Subsection",ExpressionUUID->"faa7b126-48d3-4301-9995-096788f74c39"],
Cell[CellGroupData[{
Cell[30209, 829, 2163, 58, 197, "Input",ExpressionUUID->"9305bb92-7a15-4865-ab2a-5e74456b6bd0"],
Cell[32375, 889, 2196, 60, 169, "Output",ExpressionUUID->"c2aa03e8-e725-4bc4-ab4c-4def639c3833"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34608, 954, 2016, 56, 197, "Input",ExpressionUUID->"af311cd7-bd82-492b-822f-dfe36244fd90"],
Cell[36627, 1012, 1862, 53, 143, "Output",ExpressionUUID->"6722468c-1d6a-4eda-b90a-70bc7a769be5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38526, 1070, 2059, 56, 197, "Input",ExpressionUUID->"1fa1a337-5458-4a8a-93df-616fe43db40a"],
Cell[40588, 1128, 2025, 58, 169, "Output",ExpressionUUID->"852ecc78-7fd9-466a-9ecc-a11c00fc22c3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42662, 1192, 480, 12, 79, "Subsection",ExpressionUUID->"01f56523-f29e-47fd-aa89-5d197787d77f"],
Cell[43145, 1206, 1559, 44, 105, "Input",ExpressionUUID->"06eef490-4af1-435d-8288-4615cbfe0034"],
Cell[CellGroupData[{
Cell[44729, 1254, 2171, 60, 197, "Input",ExpressionUUID->"ab10451d-22ad-4d10-9c6b-64d6d11369f5"],
Cell[46903, 1316, 468, 8, 34, "Print",ExpressionUUID->"e252521e-0d8a-4d8a-8a20-3b2daa732151"],
Cell[47374, 1326, 2028, 58, 169, "Output",ExpressionUUID->"21d26a1b-ae42-4c33-91de-cb8021b4d7fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49439, 1389, 322, 5, 65, "Subsubsection",ExpressionUUID->"ff3b15c0-02cd-41ac-b3d4-101e650ab62c"],
Cell[49764, 1396, 1949, 55, 151, "Text",ExpressionUUID->"71b03f2d-5cef-48be-a458-1eea3d03b21e"],
Cell[51716, 1453, 8241, 220, 510, "Input",ExpressionUUID->"aef7c0b6-0570-44b4-9aa9-0ae5eb3e320f"],
Cell[59960, 1675, 200, 3, 50, "Text",ExpressionUUID->"f3be23aa-95d8-4772-9568-704dd3de66e3"],
Cell[CellGroupData[{
Cell[60185, 1682, 421, 10, 44, "Input",ExpressionUUID->"415b6a1a-6421-4d41-aaeb-ba2224d57ec9"],
Cell[60609, 1694, 225, 4, 50, "Output",ExpressionUUID->"444b9a02-ec81-4535-bebd-cc7a34973f64"]
}, Open  ]],
Cell[60849, 1701, 248, 4, 50, "Text",ExpressionUUID->"e40cf845-94ff-4d5e-b4db-053ac2e5bdb4"],
Cell[CellGroupData[{
Cell[61122, 1709, 446, 10, 44, "Input",ExpressionUUID->"612447aa-f861-4254-8555-9eee541beca6"],
Cell[61571, 1721, 204, 4, 50, "Output",ExpressionUUID->"a6ac698f-f99d-4166-aae6-e690aa0c5e1a"]
}, Open  ]],
Cell[61790, 1728, 281, 4, 50, "Text",ExpressionUUID->"de7084e7-dfee-4f22-acf8-af99bcb4ccbb"],
Cell[CellGroupData[{
Cell[62096, 1736, 500, 13, 44, "Input",ExpressionUUID->"aa1fdcca-0115-43d2-858c-f3f33ac70fae"],
Cell[62599, 1751, 1087, 28, 71, "Output",ExpressionUUID->"1a22333a-eb31-4e82-a2f0-54f7395207f7"]
}, Open  ]],
Cell[63701, 1782, 229, 4, 50, "Text",ExpressionUUID->"2d7a7c28-5d6d-4924-bc58-685d5ddadc14"],
Cell[CellGroupData[{
Cell[63955, 1790, 889, 24, 44, "Input",ExpressionUUID->"18340008-06fd-4ff1-b229-d956abf32b55"],
Cell[64847, 1816, 263, 6, 50, "Output",ExpressionUUID->"f700df8e-af51-4346-84ad-7ccb460ee52e"]
}, Open  ]],
Cell[65125, 1825, 306, 7, 50, "Text",ExpressionUUID->"b9086f3b-463a-46ce-b4ad-6727dc2c4d9a"],
Cell[CellGroupData[{
Cell[65456, 1836, 323, 8, 44, "Input",ExpressionUUID->"78ff1347-ba98-40fe-bf00-100c8a9898b6"],
Cell[65782, 1846, 177, 3, 50, "Output",ExpressionUUID->"38148ef0-d0b5-4242-b8cb-d3232720858f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65996, 1854, 577, 14, 44, "Input",ExpressionUUID->"37b66493-9115-447a-ba8f-4f40d43a202d"],
Cell[66576, 1870, 1529, 45, 123, "Output",ExpressionUUID->"31736346-87f0-47f5-a146-7a4110dd909d"]
}, Open  ]],
Cell[68120, 1918, 128, 3, 44, "Input",ExpressionUUID->"f7d389e5-e1be-43ab-88c8-f80f6f748557"],
Cell[CellGroupData[{
Cell[68273, 1925, 723, 19, 74, "Input",ExpressionUUID->"d3c3cc11-820c-4ae3-859d-ea963128882d"],
Cell[68999, 1946, 563, 9, 50, "Output",ExpressionUUID->"63eab349-84e1-4eb9-8e7d-5afefe4ab6cb"],
Cell[69565, 1957, 2717, 81, 142, "Output",ExpressionUUID->"12d24eed-f1d9-4c72-9f8a-7f63d239359e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72319, 2043, 729, 19, 74, "Input",ExpressionUUID->"38fa78fd-400a-4f83-83c8-5e89edc810bd"],
Cell[73051, 2064, 505, 8, 50, "Output",ExpressionUUID->"459e27c7-7692-425b-916a-320837f54e3f"],
Cell[73559, 2074, 2123, 60, 74, "Output",ExpressionUUID->"deec1a8f-34ad-4308-8756-801eca16620d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75755, 2142, 213, 4, 99, "Section",ExpressionUUID->"06503bc1-18e0-410d-9b60-a942c7359a7a"],
Cell[CellGroupData[{
Cell[75993, 2150, 629, 19, 44, "Input",ExpressionUUID->"216498b8-c1e1-42aa-9437-015368bc3fe5"],
Cell[76625, 2171, 2423, 71, 271, "Output",ExpressionUUID->"9db65665-a614-44c8-bae6-18a76d5c977b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79085, 2247, 169, 3, 79, "Subsection",ExpressionUUID->"423c7ecf-74b3-4f30-afc6-2171ffdb634c"],
Cell[79257, 2252, 215, 4, 44, "Input",ExpressionUUID->"be85dce6-d394-4031-84fe-caefc7821069"],
Cell[79475, 2258, 761, 23, 44, "Input",ExpressionUUID->"95adc5ca-53cd-4818-a468-52db66d7a6e2"],
Cell[80239, 2283, 935, 28, 44, "Input",ExpressionUUID->"e29eefed-18bc-40dc-9159-7bc34ba53d39"],
Cell[CellGroupData[{
Cell[81199, 2315, 212, 4, 44, "Input",ExpressionUUID->"9ebbab37-f9a7-41ab-ad99-41ea248ea767"],
Cell[81414, 2321, 479, 9, 50, "Output",ExpressionUUID->"18f2072e-784c-4f92-af7f-8fa091761021"]
}, Open  ]],
Cell[81908, 2333, 1487, 41, 105, "Input",ExpressionUUID->"f8001831-cd19-4852-a1e7-2e11cae94377"],
Cell[83398, 2376, 292, 7, 44, "Input",ExpressionUUID->"7d995cae-a211-44a8-9c85-3169a75e6d4f"],
Cell[83693, 2385, 2181, 59, 105, "Input",ExpressionUUID->"f422b859-1de1-4976-975f-45942324c6bf"],
Cell[85877, 2446, 293, 7, 44, "Input",ExpressionUUID->"3177226f-8a33-4af9-9902-28c0c50ac27d"],
Cell[CellGroupData[{
Cell[86195, 2457, 210, 4, 44, "Input",ExpressionUUID->"ebbb8edf-1e00-4c41-ba63-ec367fec8d95"],
Cell[86408, 2463, 493, 10, 50, "Output",ExpressionUUID->"4be54b08-2ba8-4ce8-83d5-c78e60732230"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86938, 2478, 212, 4, 44, "Input",ExpressionUUID->"5963af9d-1bb6-4810-8fe5-d7c902e6c7a2"],
Cell[87153, 2484, 519, 11, 50, "Output",ExpressionUUID->"bb7ca270-bbad-4a11-a1fd-df81ba27ca77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87709, 2500, 351, 8, 44, "Input",ExpressionUUID->"06ad8832-ae29-407a-a43a-aa65c715a694"],
Cell[88063, 2510, 490, 10, 50, "Output",ExpressionUUID->"ca60cd2a-c3ef-4f5b-a007-66d97854e8a0"]
}, Open  ]],
Cell[88568, 2523, 617, 16, 44, "Input",ExpressionUUID->"b3bdb047-b641-4542-875d-8fe1b97cbaa3"],
Cell[89188, 2541, 1647, 42, 105, "Input",ExpressionUUID->"b9102de3-f183-42c0-a231-c9864e255f74"],
Cell[CellGroupData[{
Cell[90860, 2587, 2289, 61, 105, "Input",ExpressionUUID->"ab6a1f58-ba69-4214-968c-bc177b7e9ce6"],
Cell[93152, 2650, 2372, 61, 80, "Output",ExpressionUUID->"23daab5c-df68-4266-8ee5-6914382cb599"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95561, 2716, 1636, 45, 74, "Input",ExpressionUUID->"10d12b4e-6c46-4f1c-b5e7-f00c9637063c"],
Cell[97200, 2763, 9115, 199, 86, "Output",ExpressionUUID->"557bec5e-e8e9-4ccb-8cfe-d0beddc4a2ef"]
}, Open  ]],
Cell[106330, 2965, 1488, 41, 166, "Input",ExpressionUUID->"fbcd03c9-2f57-4f96-82c2-732e05957046"],
Cell[107821, 3008, 814, 24, 44, "Input",ExpressionUUID->"1dc8bf06-d4cf-41a2-8928-f3fb58f2ca51"]
}, Closed]],
Cell[CellGroupData[{
Cell[108672, 3037, 380, 7, 53, "Subsection",ExpressionUUID->"b301ab95-abda-4236-983f-996a258f260a"],
Cell[109055, 3046, 578, 12, 50, "Text",ExpressionUUID->"f9470ebf-4b68-4fce-9eaf-476b43908b50"],
Cell[109636, 3060, 718, 20, 44, "Input",ExpressionUUID->"c7a88eef-eda8-4dda-8c70-f4725f1a4c39"],
Cell[CellGroupData[{
Cell[110379, 3084, 398, 9, 44, "Input",ExpressionUUID->"ebdfec89-e615-42e5-86c3-fc319c22acba"],
Cell[110780, 3095, 441, 7, 50, "Output",ExpressionUUID->"db05b557-a33f-40e7-a777-2349dce6dd40"]
}, Open  ]],
Cell[111236, 3105, 1511, 29, 44, "Input",ExpressionUUID->"8e3c9f75-c85e-4ba6-a8b2-0aec2983edfb"],
Cell[112750, 3136, 344, 7, 50, "Text",ExpressionUUID->"fd2c9a7b-e0dd-44c8-bda5-4e9146ff3759"],
Cell[CellGroupData[{
Cell[113119, 3147, 1878, 52, 74, "Input",ExpressionUUID->"06cf664d-42f6-4414-be29-1359eb004517"],
Cell[115000, 3201, 304, 5, 50, "Output",ExpressionUUID->"989cf588-14c9-4303-ae95-e31163c7f597"]
}, Open  ]],
Cell[115319, 3209, 1773, 36, 44, "Input",ExpressionUUID->"582fa65e-1afe-4448-9f78-57e52d638b9b"],
Cell[117095, 3247, 255, 4, 50, "Text",ExpressionUUID->"800318a6-3a98-4531-8a22-47b8ded71675"],
Cell[CellGroupData[{
Cell[117375, 3255, 1014, 30, 74, "Input",ExpressionUUID->"b63e6af8-5c2c-4940-858c-9296f84d29c0"],
Cell[118392, 3287, 297, 5, 50, "Output",ExpressionUUID->"540ced34-7822-44b4-8f7f-d8d6d282f1c0"]
}, Open  ]],
Cell[118704, 3295, 1864, 37, 44, "Input",ExpressionUUID->"ed4dafb8-5951-4dd1-ad2c-3ace10c3570c"],
Cell[120571, 3334, 303, 4, 50, "Text",ExpressionUUID->"73417206-1435-4742-b7ef-e8ffa22c81c5"],
Cell[CellGroupData[{
Cell[120899, 3342, 1060, 31, 44, "Input",ExpressionUUID->"5f4ef696-7e8d-42ea-a4d4-ac0834e56681"],
Cell[121962, 3375, 304, 5, 50, "Output",ExpressionUUID->"d819bc33-ecaa-4a85-a940-cdbbbeb130e8"]
}, Open  ]],
Cell[122281, 3383, 2064, 40, 44, "Input",ExpressionUUID->"a2445208-45b6-4a66-94a2-a50fe0ce513e"],
Cell[CellGroupData[{
Cell[124370, 3427, 234, 6, 44, "Input",ExpressionUUID->"465c2511-6306-41a8-9dfe-138b9b27e0a6"],
Cell[124607, 3435, 425, 7, 50, "Output",ExpressionUUID->"c7f41cba-123c-4b00-be6b-6936389e3879"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125069, 3447, 615, 18, 44, "Input",ExpressionUUID->"c72683e9-0f63-49fa-ae41-a97ae3bcdc90"],
Cell[125687, 3467, 391, 6, 50, "Output",ExpressionUUID->"38543489-13a6-488e-a9b7-460942601121"]
}, Open  ]],
Cell[126093, 3476, 2037, 43, 105, "Input",ExpressionUUID->"8122bf25-8966-4da1-ae21-b419f5dc1075"],
Cell[CellGroupData[{
Cell[128155, 3523, 455, 11, 44, "Input",ExpressionUUID->"7d57c2b0-59c3-4488-9494-5e835793c02b"],
Cell[128613, 3536, 4996, 148, 244, "Output",ExpressionUUID->"904c988c-212f-494a-baa2-01439b8293c1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133658, 3690, 382, 8, 79, "Subsection",ExpressionUUID->"f26f0c14-76d6-4077-9ed0-d45005b96779"],
Cell[134043, 3700, 683, 13, 149, "Text",ExpressionUUID->"39476fde-d757-4ba2-ba5e-b96324817407"],
Cell[134729, 3715, 1033, 16, 149, "Text",ExpressionUUID->"70de9029-1656-400c-b944-e02b8da8fce0"],
Cell[135765, 3733, 718, 20, 44, "Input",ExpressionUUID->"9871c867-d448-46a3-b6f9-b71ea904f522"],
Cell[CellGroupData[{
Cell[136508, 3757, 398, 9, 44, "Input",ExpressionUUID->"b60c19f8-c7ed-463e-8847-d94972a46cc1"],
Cell[136909, 3768, 438, 7, 50, "Output",ExpressionUUID->"6d30c28b-bb16-4d8b-85dc-09e18e69cac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137384, 3780, 2470, 57, 135, "Input",ExpressionUUID->"10b138ff-c161-4877-8003-cbd34baeff66"],
Cell[139857, 3839, 495, 8, 50, "Output",ExpressionUUID->"e41d33d1-0f07-47f4-a0a9-23a5e4cccc3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140389, 3852, 3165, 76, 135, "Input",ExpressionUUID->"d02d401e-c5a6-4239-80f8-5fe635a3aed1"],
Cell[143557, 3930, 398, 7, 50, "Output",ExpressionUUID->"4db5ac06-a48b-48a3-9a98-30e01fc820d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143992, 3942, 3170, 76, 135, "Input",ExpressionUUID->"6d1b032a-73ea-4c41-8a56-a3bda43ce4b5"],
Cell[147165, 4020, 518, 9, 50, "Output",ExpressionUUID->"8062629e-2dc9-4e85-8865-68941312347b"]
}, Open  ]],
Cell[147698, 4032, 3253, 72, 135, "Input",ExpressionUUID->"3e845abf-9d1b-473c-9419-3e09b3ba999f"],
Cell[CellGroupData[{
Cell[150976, 4108, 215, 4, 44, "Input",ExpressionUUID->"5b7caaec-6e36-4024-9107-885577cfc321"],
Cell[151194, 4114, 539, 9, 50, "Output",ExpressionUUID->"5e9a06e9-cc05-453b-966c-895390f45ebc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151770, 4128, 453, 11, 44, "Input",ExpressionUUID->"0f464b8d-d7e1-449b-9446-42301f2a3be9"],
Cell[152226, 4141, 372, 6, 50, "Output",ExpressionUUID->"20ae55d7-77f6-46c2-bec2-16febfdbfe18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152635, 4152, 429, 10, 44, "Input",ExpressionUUID->"75feb9f0-80ce-499d-8b39-0cd43eeca7d3"],
Cell[153067, 4164, 348, 6, 50, "Output",ExpressionUUID->"835e70ff-7423-4ef0-8f33-cbed8570ac5e"]
}, Open  ]],
Cell[153430, 4173, 1782, 34, 74, "Input",ExpressionUUID->"24d2b424-c8c0-4f9b-b9fc-dfd214b49f72"],
Cell[CellGroupData[{
Cell[155237, 4211, 455, 11, 44, "Input",ExpressionUUID->"3d4577da-896c-4d8b-bb43-b52523e27b06"],
Cell[155695, 4224, 3703, 101, 168, "Output",ExpressionUUID->"6158fa90-de6a-4aa7-a0fc-cefe9584ffa5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159447, 4331, 337, 5, 79, "Subsection",ExpressionUUID->"04756e85-a0ff-4565-870c-518770140c81"],
Cell[159787, 4338, 324, 7, 83, "Text",ExpressionUUID->"2c00c148-ef03-43bd-89c5-2d852029fcfb"],
Cell[CellGroupData[{
Cell[160136, 4349, 165, 3, 65, "Subsubsection",ExpressionUUID->"4ceee41c-da94-4aec-89a2-92eb49383c60"],
Cell[CellGroupData[{
Cell[160326, 4356, 710, 18, 44, "Input",ExpressionUUID->"fabbbcf6-d73b-4f07-95a0-2e238daa645c"],
Cell[161039, 4376, 3642, 104, 156, "Output",ExpressionUUID->"acde4147-d52b-4369-add5-12e4a59fc408"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[164730, 4486, 162, 2, 65, "Subsubsection",ExpressionUUID->"9c511c10-35e3-429d-a687-796ebcc30347"],
Cell[CellGroupData[{
Cell[164917, 4492, 758, 19, 44, "Input",ExpressionUUID->"830702a1-9000-4dea-aa3e-0c206bad9c46"],
Cell[165678, 4513, 7356, 212, 351, "Output",ExpressionUUID->"c47e8cb4-a89c-4328-a4bc-767478a0bcfd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[173083, 4731, 312, 5, 65, "Subsubsection",ExpressionUUID->"57b1404a-b207-4873-bc3a-b3a0b97af7ff"],
Cell[CellGroupData[{
Cell[173420, 4740, 1355, 31, 74, "Input",ExpressionUUID->"4a2caf08-50d3-4a12-9bdc-12b04b033221"],
Cell[174778, 4773, 716, 14, 50, "Output",ExpressionUUID->"50255bee-4a0d-4d50-8c90-19b552efba7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175531, 4792, 343, 8, 44, "Input",ExpressionUUID->"9d579a7c-0d88-4a13-afc3-7a774c58f3ce"],
Cell[175877, 4802, 248, 4, 50, "Output",ExpressionUUID->"de098309-5d90-4b96-8c8f-dbf497159872"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176174, 4812, 311, 5, 65, "Subsubsection",ExpressionUUID->"403d7494-11e4-4ba0-aecc-571f10562a6d"],
Cell[CellGroupData[{
Cell[176510, 4821, 1308, 30, 74, "Input",ExpressionUUID->"3777f2d6-dac3-4db2-94f5-e4f596c4741e"],
Cell[177821, 4853, 596, 11, 50, "Output",ExpressionUUID->"27f7eaac-5193-4233-850b-35877797ef9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178454, 4869, 316, 7, 44, "Input",ExpressionUUID->"7327435e-9368-4218-b8ca-e4a5813f455a"],
Cell[178773, 4878, 220, 3, 50, "Output",ExpressionUUID->"1bbe7aab-2661-4d4a-a2f7-3174faefcd30"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


